Highly Significant Detection of X-Ray Polarization from the Brightest Accreting Neutron Star Sco X-1

The Imaging X-ray Polarimetry Explorer (IXPE) measured with high significance the X-ray polarization of the brightest Z-source Scorpius X-1, resulting in the nominal 2-8 keV energy band in a polarization degree of 1.0(0.2)% and a polarization angle of 8(6){\deg} at 90% of confidence level. This observation was strictly simultaneous with observations performed by NICER, NuSTAR, and Insight-HXMT, which allowed for a precise characterization of its broad-band spectrum from soft to hard X-rays. The source has been observed mainly in its soft state, with short periods of flaring. We also observed low-frequency quasi-periodic oscillations. From a spectro-polarimetric analysis, we associate a polarization to the accretion disk at <3.2% at 90% of confidence level, compatible with expectations for an electron-scattering dominated optically thick atmosphere at the Sco X-1 inclination of 44{\deg}; for the higher-energy Comptonized component, we obtain a polarization of 1.3(0.4)%, in agreement with expectations for a slab of Thomson optical depth of ~7 and an electron temperature of ~3 keV. A polarization rotation with respect to previous observations by OSO-8 and PolarLight, and also with respect to the radio-jet position angle, is observed. This result may indicate a variation of the polarization with the source state that can be related to relativistic precession or to a change in the corona geometry with the accretion flow.

==> 1rxsj170849_SWIFT.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "# basic tools import\n",
    "import sys\n",
    "sys.path.append('/home/fabiolm/jxpss/')\n",
    "from obs.ixpe_dates import *\n",
    "from xspec_libf.files import *\n",
    "from xspec_libf.io_x import *\n",
    "from xspec_libf.fit import *\n",
    "from xspec_libf.plot import *\n",
    "#from xspec_libf.pcube import *\n",
    "#from xspec_libf.evlist import *\n",
    "from xspec_libf.model import *\n",
    "from xspec_libf.stat import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "# other imports\n",
    "from ixpeobssim.utils.logging_ import logger\n",
    "logger = logging.getLogger('ixpeobssim')\n",
    "logger.setLevel(30)\n",
    "logger = logging.getLogger('gpdsw')\n",
    "logger.setLevel(30)\n",
    "\n",
    "import pandas as pd\n",
    "from gpdswpy.monitoring import imet2date, str2imet, imet2mdate\n",
    "from scipy.optimize import curve_fit\n",
    "from mpl_toolkits.axes_grid1.inset_locator import inset_axes\n",
    "from mpl_toolkits.axes_grid1.inset_locator import mark_inset\n",
    "import matplotlib.dates as mdates\n",
    "import shutil"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The autoreload extension is already loaded. To reload it, use:\n",
      "  %reload_ext autoreload\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<style>.container { width:80% !important; }</style>"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "env: HEADASNOQUERY=\n",
      "env: HEADASPROMPT=/dev/null\n"
     ]
    }
   ],
   "source": [
    "# %load_ext wurlitzer\n",
    "%matplotlib notebook\n",
    "# %matplotlib qt\n",
    "%load_ext autoreload\n",
    "%autoreload 2\n",
    "\n",
    "from IPython.core.display import display, HTML\n",
    "display(HTML(\"<style>.container { width:80% !important; }</style>\"))\n",
    "\n",
    "# Run FTOOLS with os.command\n",
    "%env HEADASNOQUERY=\n",
    "%env HEADASPROMPT=/dev/null"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "PATH_SWIFT = '/media/fabiolm/Data/flight_data/1rxsj170849/SWIFT/00035318179/xrt/event/'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Plot command list is now empty\n",
      "TBabs(bbody + bbody)\n",
      "E_min = 0.5, E_max = 8.0\n",
      "TBabs ['nH']\n",
      "bbody ['kT', 'norm']\n",
      "bbody_3 ['kT', 'norm']\n",
      "5\n",
      "nH = 1.36 +/- 0.0\n",
      "kT = 0.32070682591687205 +/- 0.017633141862025165\n",
      "norm = 0.0009330305382358789 +/- 5.9695617500027616e-05\n",
      "kT = 1.1220011132204137 +/- 0.10512699105102381\n",
      "norm = 0.00037752939928650407 +/- 2.8262307181463763e-05\n",
      "chi2 = 65.67929311052117\n",
      "dof = 54\n",
      "chi2r = 1.216283205750392\n"
     ]
    }
   ],
   "source": [
    "#FIT ALL THE DU\n",
    "##################clear the data loaded in pyxspec DON'T REMOVE############################\n",
    "s = None\n",
    "xspec.Plot.commands = ()\n",
    "xspec.AllData.clear()\n",
    "xspec.Xset.closeLog()\n",
    "########################################################################\n",
    "startE = 0.5 # dot for keV otherwise channels\n",
    "endE = 8. # keV\n",
    "s=Spectrum('/media/fabiolm/Data/flight_data/1rxsj170849/SWIFT/00035318179/xrt/event/00035318179_rb.pi')\n",
    "s.ignore(f\"**-{startE} {endE}-**\")\n",
    "model = xspec.Model(\"TBabs*(bbody+bbody)\")\n",
    "model_expression = model.expression  \n",
    "print(model_expression)\n",
    "print(f'E_min = {startE}, E_max = {endE}')\n",
    "ncomp = len(model.componentNames)\n",
    "for icomp in model.componentNames:\n",
    "    print (icomp,eval(f'model.{icomp}.parameterNames'))\n",
    "AllModels(1).TBabs.nH = 1.36\n",
    "AllModels(1).TBabs.nH.frozen=True    \n",
    "AllModels(1).bbody.kT = 0.456\n",
    "#AllModels(1).powerlaw.PhoIndex = 2.792  \n",
    "#AllModels(1).powerlaw.PhoIndex.frozen=True\n",
    "AllModels(1).bbody_3.kT = 1.\n",
    "Plot(\"data\")\n",
    "Plot.xAxis = \"keV\"\n",
    "\n",
    "\n",
    "#FIT: statistic and parameter\n",
    "xspec.Fit.statMethod = \"chi\"\n",
    "xspec.Fit.query = 'yes'\n",
    "xspec.Fit.perform()\n",
    "xspec.Fit.show()\n",
    "\n",
    "par_names = []\n",
    "par_values = []\n",
    "par_errors = []\n",
    "print(model.nParameters)\n",
    "for i in range(model.nParameters):\n",
    "    par = model(i + 1)\n",
    "    par_names.append(par.name)\n",
    "    \n",
    "    par_values.append(par.values[0])\n",
    "    par_errors.append(par.sigma)\n",
    "    print(f'{par_names[i]} = {par_values[i]} +/- {par_errors[i]}')    \n",
    "    \n",
    " \n",
    "   \n",
    "chi2 = xspec.Fit.statistic\n",
    "dof = xspec.Fit.dof\n",
    "chi2r = chi2/dof\n",
    "print('chi2 =',chi2)\n",
    "print('dof =',dof)\n",
    "print('chi2r =',chi2r)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Plot command list is now empty\n",
      "TBabs*powerlaw\n",
      "E_min = 0.5, E_max = 8.0\n",
      "TBabs ['nH']\n",
      "powerlaw ['PhoIndex', 'norm']\n",
      "3\n",
      "nH = 1.36 +/- 0.0\n",
      "PhoIndex = 2.8838619865321204 +/- 0.06868888801831162\n",
      "norm = 0.05017300649537424 +/- 0.002989484011578534\n",
      "chi2 = 57.57498726882679\n",
      "dof = 56\n",
      "chi2r = 1.0281247726576213\n"
     ]
    }
   ],
   "source": [
    "#FIT ALL THE DU\n",
    "##################clear the data loaded in pyxspec DON'T REMOVE############################\n",
    "s = None\n",
    "xspec.Plot.commands = ()\n",
    "xspec.AllData.clear()\n",
    "xspec.Xset.closeLog()\n",
    "########################################################################\n",
    "startE = 0.5 # dot for keV otherwise channels\n",
    "endE = 8. # keV\n",
    "s=Spectrum('/media/fabiolm/Data/flight_data/1rxsj170849/SWIFT/00035318179/xrt/event/00035318179_rb.pi')\n",
    "s.ignore(f\"**-{startE} {endE}-**\")\n",
    "model = xspec.Model(\"TBabs*(powerlaw)\")\n",
    "model_expression = model.expression  \n",
    "print(model_expression)\n",
    "print(f'E_min = {startE}, E_max = {endE}')\n",
    "ncomp = len(model.componentNames)\n",
    "for icomp in model.componentNames:\n",
    "    print (icomp,eval(f'model.{icomp}.parameterNames'))\n",
    "AllModels(1).TBabs.nH = 1.36\n",
    "AllModels(1).TBabs.nH.frozen=True    \n",
    "#AllModels(1).bbody.kT = 0.456\n",
    "#AllModels(1).bbody_3.kT = 1\n",
    "AllModels(1).powerlaw.PhoIndex = 2.792  \n",
    "#AllModels(1).powerlaw.PhoIndex.frozen=True\n",
    "\n",
    "Plot(\"data\")\n",
    "Plot.xAxis = \"keV\"\n",
    "\n",
    "\n",
    "#FIT: statistic and parameter\n",
    "xspec.Fit.statMethod = \"chi\"\n",
    "xspec.Fit.query = 'yes'\n",
    "xspec.Fit.perform()\n",
    "xspec.Fit.show()\n",
    "\n",
    "par_names = []\n",
    "par_values = []\n",
    "par_errors = []\n",
    "print(model.nParameters)\n",
    "for i in range(model.nParameters):\n",
    "    par = model(i + 1)\n",
    "    par_names.append(par.name)\n",
    "    \n",
    "    par_values.append(par.values[0])\n",
    "    par_errors.append(par.sigma)\n",
    "    print(f'{par_names[i]} = {par_values[i]} +/- {par_errors[i]}')    \n",
    "    \n",
    " \n",
    "   \n",
    "chi2 = xspec.Fit.statistic\n",
    "dof = xspec.Fit.dof\n",
    "chi2r = chi2/dof\n",
    "print('chi2 =',chi2)\n",
    "print('dof =',dof)\n",
    "print('chi2r =',chi2r)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def add_ax_model_pars(ax, precision=6):\n",
    "    ax.axis('off')\n",
    "    string = []\n",
    "    string.append(f'Fitting with {AllModels(1).expression}')\n",
    "    \n",
    "    chi2 = Fit.statistic\n",
    "    dof = Fit.dof\n",
    "    string.append(f'  chi2={chi2:.1f} with {dof} dof, chi2r={chi2/dof:.2f}')\n",
    "    \n",
    "    for i in range(AllModels(1).nParameters):\n",
    "        par = AllModels(1)(i + 1)\n",
    "        if not(par.frozen):\n",
    "            \n",
    "            try: \n",
    "                par_min, par_max = xc_error1d(par, cl=nsigma1d2cl(1)) \n",
    "                _string = f'   {par.name} (1d) = {par.values[0]:.{precision}f} +'+\\\n",
    "                    f'{par_max-par.values[0]:.{precision}f}-{par.values[0]-par_min:.{precision}f}'\n",
    "            except Exception:\n",
    "                _string = f'   {par.name} (sigma) = {par.values[0]:.{precision}f} +/- {par.sigma:.{precision}f}'\n",
    "        else:\n",
    "            _string = f'   {par.name} (error 1d) = {par.values[0]:.{precision}f} (frozen)'\n",
    "        string.append(_string)\n",
    "    \n",
    "    for i,_s in enumerate(string):\n",
    "        x = ax.set_xlim()[0]\n",
    "        ax.annotate(_s, xy=(x,0.9-0.1*i), ha='left', va='center', fontsize=7)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "application/javascript": [
       "/* Put everything inside the global mpl namespace */\n",
       "/* global mpl */\n",
       "window.mpl = {};\n",
       "\n",
       "mpl.get_websocket_type = function () {\n",
       "    if (typeof WebSocket !== 'undefined') {\n",
       "        return WebSocket;\n",
       "    } else if (typeof MozWebSocket !== 'undefined') {\n",
       "        return MozWebSocket;\n",
       "    } else {\n",
       "        alert(\n",
       "            'Your browser does not have WebSocket support. ' +\n",
       "                'Please try Chrome, Safari or Firefox ≥ 6. ' +\n",
       "                'Firefox 4 and 5 are also supported but you ' +\n",
       "                'have to enable WebSockets in about:config.'\n",
       "        );\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure = function (figure_id, websocket, ondownload, parent_element) {\n",
       "    this.id = figure_id;\n",
       "\n",
       "    this.ws = websocket;\n",
       "\n",
       "    this.supports_binary = this.ws.binaryType !== undefined;\n",
       "\n",
       "    if (!this.supports_binary) {\n",
       "        var warnings = document.getElementById('mpl-warnings');\n",
       "        if (warnings) {\n",
       "            warnings.style.display = 'block';\n",
       "            warnings.textContent =\n",
       "                'This browser does not support binary websocket messages. ' +\n",
       "                'Performance may be slow.';\n",
       "        }\n",
       "    }\n",
       "\n",
       "    this.imageObj = new Image();\n",
       "\n",
       "    this.context = undefined;\n",
       "    this.message = undefined;\n",
       "    this.canvas = undefined;\n",
       "    this.rubberband_canvas = undefined;\n",
       "    this.rubberband_context = undefined;\n",
       "    this.format_dropdown = undefined;\n",
       "\n",
       "    this.image_mode = 'full';\n",
       "\n",
       "    this.root = document.createElement('div');\n",
       "    this.root.setAttribute('style', 'display: inline-block');\n",
       "    this._root_extra_style(this.root);\n",
       "\n",
       "    parent_element.appendChild(this.root);\n",
       "\n",
       "    this._init_header(this);\n",
       "    this._init_canvas(this);\n",
       "    this._init_toolbar(this);\n",
       "\n",
       "    var fig = this;\n",
       "\n",
       "    this.waiting = false;\n",
       "\n",
       "    this.ws.onopen = function () {\n",
       "        fig.send_message('supports_binary', { value: fig.supports_binary });\n",
       "        fig.send_message('send_image_mode', {});\n",
       "        if (fig.ratio !== 1) {\n",
       "            fig.send_message('set_dpi_ratio', { dpi_ratio: fig.ratio });\n",
       "        }\n",
       "        fig.send_message('refresh', {});\n",
       "    };\n",
       "\n",
       "    this.imageObj.onload = function () {\n",
       "        if (fig.image_mode === 'full') {\n",
       "            // Full images could contain transparency (where diff images\n",
       "            // almost always do), so we need to clear the canvas so that\n",
       "            // there is no ghosting.\n",
       "            fig.context.clearRect(0, 0, fig.canvas.width, fig.canvas.height);\n",
       "        }\n",
       "        fig.context.drawImage(fig.imageObj, 0, 0);\n",
       "    };\n",
       "\n",
       "    this.imageObj.onunload = function () {\n",
       "        fig.ws.close();\n",
       "    };\n",
       "\n",
       "    this.ws.onmessage = this._make_on_message_function(this);\n",
       "\n",
       "    this.ondownload = ondownload;\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._init_header = function () {\n",
       "    var titlebar = document.createElement('div');\n",
       "    titlebar.classList =\n",
       "        'ui-dialog-titlebar ui-widget-header ui-corner-all ui-helper-clearfix';\n",
       "    var titletext = document.createElement('div');\n",
       "    titletext.classList = 'ui-dialog-title';\n",
       "    titletext.setAttribute(\n",
       "        'style',\n",
       "        'width: 100%; text-align: center; padding: 3px;'\n",
       "    );\n",
       "    titlebar.appendChild(titletext);\n",
       "    this.root.appendChild(titlebar);\n",
       "    this.header = titletext;\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function (_canvas_div) {};\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function (_canvas_div) {};\n",
       "\n",
       "mpl.figure.prototype._init_canvas = function () {\n",
       "    var fig = this;\n",
       "\n",
       "    var canvas_div = (this.canvas_div = document.createElement('div'));\n",
       "    canvas_div.setAttribute(\n",
       "        'style',\n",
       "        'border: 1px solid #ddd;' +\n",
       "            'box-sizing: content-box;' +\n",
       "            'clear: both;' +\n",
       "            'min-height: 1px;' +\n",
       "            'min-width: 1px;' +\n",
       "            'outline: 0;' +\n",
       "            'overflow: hidden;' +\n",
       "            'position: relative;' +\n",
       "            'resize: both;'\n",
       "    );\n",
       "\n",
       "    function on_keyboard_event_closure(name) {\n",
       "        return function (event) {\n",
       "            return fig.key_event(event, name);\n",
       "        };\n",
       "    }\n",
       "\n",
       "    canvas_div.addEventListener(\n",
       "        'keydown',\n",
       "        on_keyboard_event_closure('key_press')\n",
       "    );\n",
       "    canvas_div.addEventListener(\n",
       "        'keyup',\n",
       "        on_keyboard_event_closure('key_release')\n",
       "    );\n",
       "\n",
       "    this._canvas_extra_style(canvas_div);\n",
       "    this.root.appendChild(canvas_div);\n",
       "\n",
       "    var canvas = (this.canvas = document.createElement('canvas'));\n",
       "    canvas.classList.add('mpl-canvas');\n",
       "    canvas.setAttribute('style', 'box-sizing: content-box;');\n",
       "\n",
       "    this.context = canvas.getContext('2d');\n",
       "\n",
       "    var backingStore =\n",
       "        this.context.backingStorePixelRatio ||\n",
       "        this.context.webkitBackingStorePixelRatio ||\n",
       "        this.context.mozBackingStorePixelRatio ||\n",
       "        this.context.msBackingStorePixelRatio ||\n",
       "        this.context.oBackingStorePixelRatio ||\n",
       "        this.context.backingStorePixelRatio ||\n",
       "        1;\n",
       "\n",
       "    this.ratio = (window.devicePixelRatio || 1) / backingStore;\n",
       "    if (this.ratio !== 1) {\n",
       "        fig.send_message('set_dpi_ratio', { dpi_ratio: this.ratio });\n",
       "    }\n",
       "\n",
       "    var rubberband_canvas = (this.rubberband_canvas = document.createElement(\n",
       "        'canvas'\n",
       "    ));\n",
       "    rubberband_canvas.setAttribute(\n",
       "        'style',\n",
       "        'box-sizing: content-box; position: absolute; left: 0; top: 0; z-index: 1;'\n",
       "    );\n",
       "\n",
       "    var resizeObserver = new ResizeObserver(function (entries) {\n",
       "        var nentries = entries.length;\n",
       "        for (var i = 0; i < nentries; i++) {\n",
       "            var entry = entries[i];\n",
       "            var width, height;\n",
       "            if (entry.contentBoxSize) {\n",
       "                if (entry.contentBoxSize instanceof Array) {\n",
       "                    // Chrome 84 implements new version of spec.\n",
       "                    width = entry.contentBoxSize[0].inlineSize;\n",
       "                    height = entry.contentBoxSize[0].blockSize;\n",
       "                } else {\n",
       "                    // Firefox implements old version of spec.\n",
       "                    width = entry.contentBoxSize.inlineSize;\n",
       "                    height = entry.contentBoxSize.blockSize;\n",
       "                }\n",
       "            } else {\n",
       "                // Chrome <84 implements even older version of spec.\n",
       "                width = entry.contentRect.width;\n",
       "                height = entry.contentRect.height;\n",
       "            }\n",
       "\n",
       "            // Keep the size of the canvas and rubber band canvas in sync with\n",
       "            // the canvas container.\n",
       "            if (entry.devicePixelContentBoxSize) {\n",
       "                // Chrome 84 implements new version of spec.\n",
       "                canvas.setAttribute(\n",
       "                    'width',\n",
       "                    entry.devicePixelContentBoxSize[0].inlineSize\n",
       "                );\n",
       "                canvas.setAttribute(\n",
       "                    'height',\n",
       "                    entry.devicePixelContentBoxSize[0].blockSize\n",
       "                );\n",
       "            } else {\n",
       "                canvas.setAttribute('width', width * fig.ratio);\n",
       "                canvas.setAttribute('height', height * fig.ratio);\n",
       "            }\n",
       "            canvas.setAttribute(\n",
       "                'style',\n",
       "                'width: ' + width + 'px; height: ' + height + 'px;'\n",
       "            );\n",
       "\n",
       "            rubberband_canvas.setAttribute('width', width);\n",
       "            rubberband_canvas.setAttribute('height', height);\n",
       "\n",
       "            // And update the size in Python. We ignore the initial 0/0 size\n",
       "            // that occurs as the element is placed into the DOM, which should\n",
       "            // otherwise not happen due to the minimum size styling.\n",
       "            if (width != 0 && height != 0) {\n",
       "                fig.request_resize(width, height);\n",
       "            }\n",
       "        }\n",
       "    });\n",
       "    resizeObserver.observe(canvas_div);\n",
       "\n",
       "    function on_mouse_event_closure(name) {\n",
       "        return function (event) {\n",
       "            return fig.mouse_event(event, name);\n",
       "        };\n",
       "    }\n",
       "\n",
       "    rubberband_canvas.addEventListener(\n",
       "        'mousedown',\n",
       "        on_mouse_event_closure('button_press')\n",
       "    );\n",
       "    rubberband_canvas.addEventListener(\n",
       "        'mouseup',\n",
       "        on_mouse_event_closure('button_release')\n",
       "    );\n",
       "    // Throttle sequential mouse events to 1 every 20ms.\n",
       "    rubberband_canvas.addEventListener(\n",
       "        'mousemove',\n",
       "        on_mouse_event_closure('motion_notify')\n",
       "    );\n",
       "\n",
       "    rubberband_canvas.addEventListener(\n",
       "        'mouseenter',\n",
       "        on_mouse_event_closure('figure_enter')\n",
       "    );\n",
       "    rubberband_canvas.addEventListener(\n",
       "        'mouseleave',\n",
       "        on_mouse_event_closure('figure_leave')\n",
       "    );\n",
       "\n",
       "    canvas_div.addEventListener('wheel', function (event) {\n",
       "        if (event.deltaY < 0) {\n",
       "            event.step = 1;\n",
       "        } else {\n",
       "            event.step = -1;\n",
       "        }\n",
       "        on_mouse_event_closure('scroll')(event);\n",
       "    });\n",
       "\n",
       "    canvas_div.appendChild(canvas);\n",
       "    canvas_div.appendChild(rubberband_canvas);\n",
       "\n",
       "    this.rubberband_context = rubberband_canvas.getContext('2d');\n",
       "    this.rubberband_context.strokeStyle = '#000000';\n",
       "\n",
       "    this._resize_canvas = function (width, height, forward) {\n",
       "        if (forward) {\n",
       "            canvas_div.style.width = width + 'px';\n",
       "            canvas_div.style.height = height + 'px';\n",
       "        }\n",
       "    };\n",
       "\n",
       "    // Disable right mouse context menu.\n",
       "    this.rubberband_canvas.addEventListener('contextmenu', function (_e) {\n",
       "        event.preventDefault();\n",
       "        return false;\n",
       "    });\n",
       "\n",
       "    function set_focus() {\n",
       "        canvas.focus();\n",
       "        canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    window.setTimeout(set_focus, 100);\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function () {\n",
       "    var fig = this;\n",
       "\n",
       "    var toolbar = document.createElement('div');\n",
       "    toolbar.classList = 'mpl-toolbar';\n",
       "    this.root.appendChild(toolbar);\n",
       "\n",
       "    function on_click_closure(name) {\n",
       "        return function (_event) {\n",
       "            return fig.toolbar_button_onclick(name);\n",
       "        };\n",
       "    }\n",
       "\n",
       "    function on_mouseover_closure(tooltip) {\n",
       "        return function (event) {\n",
       "            if (!event.currentTarget.disabled) {\n",
       "                return fig.toolbar_button_onmouseover(tooltip);\n",
       "            }\n",
       "        };\n",
       "    }\n",
       "\n",
       "    fig.buttons = {};\n",
       "    var buttonGroup = document.createElement('div');\n",
       "    buttonGroup.classList = 'mpl-button-group';\n",
       "    for (var toolbar_ind in mpl.toolbar_items) {\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) {\n",
       "            /* Instead of a spacer, we start a new button group. */\n",
       "            if (buttonGroup.hasChildNodes()) {\n",
       "                toolbar.appendChild(buttonGroup);\n",
       "            }\n",
       "            buttonGroup = document.createElement('div');\n",
       "            buttonGroup.classList = 'mpl-button-group';\n",
       "            continue;\n",
       "        }\n",
       "\n",
       "        var button = (fig.buttons[name] = document.createElement('button'));\n",
       "        button.classList = 'mpl-widget';\n",
       "        button.setAttribute('role', 'button');\n",
       "        button.setAttribute('aria-disabled', 'false');\n",
       "        button.addEventListener('click', on_click_closure(method_name));\n",
       "        button.addEventListener('mouseover', on_mouseover_closure(tooltip));\n",
       "\n",
       "        var icon_img = document.createElement('img');\n",
       "        icon_img.src = '_images/' + image + '.png';\n",
       "        icon_img.srcset = '_images/' + image + '_large.png 2x';\n",
       "        icon_img.alt = tooltip;\n",
       "        button.appendChild(icon_img);\n",
       "\n",
       "        buttonGroup.appendChild(button);\n",
       "    }\n",
       "\n",
       "    if (buttonGroup.hasChildNodes()) {\n",
       "        toolbar.appendChild(buttonGroup);\n",
       "    }\n",
       "\n",
       "    var fmt_picker = document.createElement('select');\n",
       "    fmt_picker.classList = 'mpl-widget';\n",
       "    toolbar.appendChild(fmt_picker);\n",
       "    this.format_dropdown = fmt_picker;\n",
       "\n",
       "    for (var ind in mpl.extensions) {\n",
       "        var fmt = mpl.extensions[ind];\n",
       "        var option = document.createElement('option');\n",
       "        option.selected = fmt === mpl.default_extension;\n",
       "        option.innerHTML = fmt;\n",
       "        fmt_picker.appendChild(option);\n",
       "    }\n",
       "\n",
       "    var status_bar = document.createElement('span');\n",
       "    status_bar.classList = 'mpl-message';\n",
       "    toolbar.appendChild(status_bar);\n",
       "    this.message = status_bar;\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.request_resize = function (x_pixels, y_pixels) {\n",
       "    // Request matplotlib to resize the figure. Matplotlib will then trigger a resize in the client,\n",
       "    // which will in turn request a refresh of the image.\n",
       "    this.send_message('resize', { width: x_pixels, height: y_pixels });\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.send_message = function (type, properties) {\n",
       "    properties['type'] = type;\n",
       "    properties['figure_id'] = this.id;\n",
       "    this.ws.send(JSON.stringify(properties));\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.send_draw_message = function () {\n",
       "    if (!this.waiting) {\n",
       "        this.waiting = true;\n",
       "        this.ws.send(JSON.stringify({ type: 'draw', figure_id: this.id }));\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_save = function (fig, _msg) {\n",
       "    var format_dropdown = fig.format_dropdown;\n",
       "    var format = format_dropdown.options[format_dropdown.selectedIndex].value;\n",
       "    fig.ondownload(fig, format);\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_resize = function (fig, msg) {\n",
       "    var size = msg['size'];\n",
       "    if (size[0] !== fig.canvas.width || size[1] !== fig.canvas.height) {\n",
       "        fig._resize_canvas(size[0], size[1], msg['forward']);\n",
       "        fig.send_message('refresh', {});\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_rubberband = function (fig, msg) {\n",
       "    var x0 = msg['x0'] / fig.ratio;\n",
       "    var y0 = (fig.canvas.height - msg['y0']) / fig.ratio;\n",
       "    var x1 = msg['x1'] / fig.ratio;\n",
       "    var y1 = (fig.canvas.height - msg['y1']) / fig.ratio;\n",
       "    x0 = Math.floor(x0) + 0.5;\n",
       "    y0 = Math.floor(y0) + 0.5;\n",
       "    x1 = Math.floor(x1) + 0.5;\n",
       "    y1 = Math.floor(y1) + 0.5;\n",
       "    var min_x = Math.min(x0, x1);\n",
       "    var min_y = Math.min(y0, y1);\n",
       "    var width = Math.abs(x1 - x0);\n",
       "    var height = Math.abs(y1 - y0);\n",
       "\n",
       "    fig.rubberband_context.clearRect(\n",
       "        0,\n",
       "        0,\n",
       "        fig.canvas.width / fig.ratio,\n",
       "        fig.canvas.height / fig.ratio\n",
       "    );\n",
       "\n",
       "    fig.rubberband_context.strokeRect(min_x, min_y, width, height);\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_figure_label = function (fig, msg) {\n",
       "    // Updates the figure title.\n",
       "    fig.header.textContent = msg['label'];\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_cursor = function (fig, msg) {\n",
       "    var cursor = msg['cursor'];\n",
       "    switch (cursor) {\n",
       "        case 0:\n",
       "            cursor = 'pointer';\n",
       "            break;\n",
       "        case 1:\n",
       "            cursor = 'default';\n",
       "            break;\n",
       "        case 2:\n",
       "            cursor = 'crosshair';\n",
       "            break;\n",
       "        case 3:\n",
       "            cursor = 'move';\n",
       "            break;\n",
       "    }\n",
       "    fig.rubberband_canvas.style.cursor = cursor;\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_message = function (fig, msg) {\n",
       "    fig.message.textContent = msg['message'];\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_draw = function (fig, _msg) {\n",
       "    // Request the server to send over a new figure.\n",
       "    fig.send_draw_message();\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_image_mode = function (fig, msg) {\n",
       "    fig.image_mode = msg['mode'];\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_history_buttons = function (fig, msg) {\n",
       "    for (var key in msg) {\n",
       "        if (!(key in fig.buttons)) {\n",
       "            continue;\n",
       "        }\n",
       "        fig.buttons[key].disabled = !msg[key];\n",
       "        fig.buttons[key].setAttribute('aria-disabled', !msg[key]);\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_navigate_mode = function (fig, msg) {\n",
       "    if (msg['mode'] === 'PAN') {\n",
       "        fig.buttons['Pan'].classList.add('active');\n",
       "        fig.buttons['Zoom'].classList.remove('active');\n",
       "    } else if (msg['mode'] === 'ZOOM') {\n",
       "        fig.buttons['Pan'].classList.remove('active');\n",
       "        fig.buttons['Zoom'].classList.add('active');\n",
       "    } else {\n",
       "        fig.buttons['Pan'].classList.remove('active');\n",
       "        fig.buttons['Zoom'].classList.remove('active');\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function () {\n",
       "    // Called whenever the canvas gets updated.\n",
       "    this.send_message('ack', {});\n",
       "};\n",
       "\n",
       "// A function to construct a web socket function for onmessage handling.\n",
       "// Called in the figure constructor.\n",
       "mpl.figure.prototype._make_on_message_function = function (fig) {\n",
       "    return function socket_on_message(evt) {\n",
       "        if (evt.data instanceof Blob) {\n",
       "            /* FIXME: We get \"Resource interpreted as Image but\n",
       "             * transferred with MIME type text/plain:\" errors on\n",
       "             * Chrome.  But how to set the MIME type?  It doesn't seem\n",
       "             * to be part of the websocket stream */\n",
       "            evt.data.type = 'image/png';\n",
       "\n",
       "            /* Free the memory for the previous frames */\n",
       "            if (fig.imageObj.src) {\n",
       "                (window.URL || window.webkitURL).revokeObjectURL(\n",
       "                    fig.imageObj.src\n",
       "                );\n",
       "            }\n",
       "\n",
       "            fig.imageObj.src = (window.URL || window.webkitURL).createObjectURL(\n",
       "                evt.data\n",
       "            );\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        } else if (\n",
       "            typeof evt.data === 'string' &&\n",
       "            evt.data.slice(0, 21) === 'data:image/png;base64'\n",
       "        ) {\n",
       "            fig.imageObj.src = evt.data;\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        var msg = JSON.parse(evt.data);\n",
       "        var msg_type = msg['type'];\n",
       "\n",
       "        // Call the  \"handle_{type}\" callback, which takes\n",
       "        // the figure and JSON message as its only arguments.\n",
       "        try {\n",
       "            var callback = fig['handle_' + msg_type];\n",
       "        } catch (e) {\n",
       "            console.log(\n",
       "                \"No handler for the '\" + msg_type + \"' message type: \",\n",
       "                msg\n",
       "            );\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        if (callback) {\n",
       "            try {\n",
       "                // console.log(\"Handling '\" + msg_type + \"' message: \", msg);\n",
       "                callback(fig, msg);\n",
       "            } catch (e) {\n",
       "                console.log(\n",
       "                    \"Exception inside the 'handler_\" + msg_type + \"' callback:\",\n",
       "                    e,\n",
       "                    e.stack,\n",
       "                    msg\n",
       "                );\n",
       "            }\n",
       "        }\n",
       "    };\n",
       "};\n",
       "\n",
       "// from http://stackoverflow.com/questions/1114465/getting-mouse-location-in-canvas\n",
       "mpl.findpos = function (e) {\n",
       "    //this section is from http://www.quirksmode.org/js/events_properties.html\n",
       "    var targ;\n",
       "    if (!e) {\n",
       "        e = window.event;\n",
       "    }\n",
       "    if (e.target) {\n",
       "        targ = e.target;\n",
       "    } else if (e.srcElement) {\n",
       "        targ = e.srcElement;\n",
       "    }\n",
       "    if (targ.nodeType === 3) {\n",
       "        // defeat Safari bug\n",
       "        targ = targ.parentNode;\n",
       "    }\n",
       "\n",
       "    // pageX,Y are the mouse positions relative to the document\n",
       "    var boundingRect = targ.getBoundingClientRect();\n",
       "    var x = e.pageX - (boundingRect.left + document.body.scrollLeft);\n",
       "    var y = e.pageY - (boundingRect.top + document.body.scrollTop);\n",
       "\n",
       "    return { x: x, y: y };\n",
       "};\n",
       "\n",
       "/*\n",
       " * return a copy of an object with only non-object keys\n",
       " * we need this to avoid circular references\n",
       " * http://stackoverflow.com/a/24161582/3208463\n",
       " */\n",
       "function simpleKeys(original) {\n",
       "    return Object.keys(original).reduce(function (obj, key) {\n",
       "        if (typeof original[key] !== 'object') {\n",
       "            obj[key] = original[key];\n",
       "        }\n",
       "        return obj;\n",
       "    }, {});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.mouse_event = function (event, name) {\n",
       "    var canvas_pos = mpl.findpos(event);\n",
       "\n",
       "    if (name === 'button_press') {\n",
       "        this.canvas.focus();\n",
       "        this.canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    var x = canvas_pos.x * this.ratio;\n",
       "    var y = canvas_pos.y * this.ratio;\n",
       "\n",
       "    this.send_message(name, {\n",
       "        x: x,\n",
       "        y: y,\n",
       "        button: event.button,\n",
       "        step: event.step,\n",
       "        guiEvent: simpleKeys(event),\n",
       "    });\n",
       "\n",
       "    /* This prevents the web browser from automatically changing to\n",
       "     * the text insertion cursor when the button is pressed.  We want\n",
       "     * to control all of the cursor setting manually through the\n",
       "     * 'cursor' event from matplotlib */\n",
       "    event.preventDefault();\n",
       "    return false;\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function (_event, _name) {\n",
       "    // Handle any extra behaviour associated with a key event\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.key_event = function (event, name) {\n",
       "    // Prevent repeat events\n",
       "    if (name === 'key_press') {\n",
       "        if (event.which === this._key) {\n",
       "            return;\n",
       "        } else {\n",
       "            this._key = event.which;\n",
       "        }\n",
       "    }\n",
       "    if (name === 'key_release') {\n",
       "        this._key = null;\n",
       "    }\n",
       "\n",
       "    var value = '';\n",
       "    if (event.ctrlKey && event.which !== 17) {\n",
       "        value += 'ctrl+';\n",
       "    }\n",
       "    if (event.altKey && event.which !== 18) {\n",
       "        value += 'alt+';\n",
       "    }\n",
       "    if (event.shiftKey && event.which !== 16) {\n",
       "        value += 'shift+';\n",
       "    }\n",
       "\n",
       "    value += 'k';\n",
       "    value += event.which.toString();\n",
       "\n",
       "    this._key_event_extra(event, name);\n",
       "\n",
       "    this.send_message(name, { key: value, guiEvent: simpleKeys(event) });\n",
       "    return false;\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onclick = function (name) {\n",
       "    if (name === 'download') {\n",
       "        this.handle_save(this, null);\n",
       "    } else {\n",
       "        this.send_message('toolbar_button', { name: name });\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onmouseover = function (tooltip) {\n",
       "    this.message.textContent = tooltip;\n",
       "};\n",
       "mpl.toolbar_items = [[\"Home\", \"Reset original view\", \"fa fa-home icon-home\", \"home\"], [\"Back\", \"Back to previous view\", \"fa fa-arrow-left icon-arrow-left\", \"back\"], [\"Forward\", \"Forward to next view\", \"fa fa-arrow-right icon-arrow-right\", \"forward\"], [\"\", \"\", \"\", \"\"], [\"Pan\", \"Left button pans, Right button zooms\\nx/y fixes axis, CTRL fixes aspect\", \"fa fa-arrows icon-move\", \"pan\"], [\"Zoom\", \"Zoom to rectangle\\nx/y fixes axis, CTRL fixes aspect\", \"fa fa-square-o icon-check-empty\", \"zoom\"], [\"\", \"\", \"\", \"\"], [\"Download\", \"Download plot\", \"fa fa-floppy-o icon-save\", \"download\"]];\n",
       "\n",
       "mpl.extensions = [\"eps\", \"jpeg\", \"pdf\", \"png\", \"ps\", \"raw\", \"svg\", \"tif\"];\n",
       "\n",
       "mpl.default_extension = \"png\";/* global mpl */\n",
       "\n",
       "var comm_websocket_adapter = function (comm) {\n",
       "    // Create a \"websocket\"-like object which calls the given IPython comm\n",
       "    // object with the appropriate methods. Currently this is a non binary\n",
       "    // socket, so there is still some room for performance tuning.\n",
       "    var ws = {};\n",
       "\n",
       "    ws.close = function () {\n",
       "        comm.close();\n",
       "    };\n",
       "    ws.send = function (m) {\n",
       "        //console.log('sending', m);\n",
       "        comm.send(m);\n",
       "    };\n",
       "    // Register the callback with on_msg.\n",
       "    comm.on_msg(function (msg) {\n",
       "        //console.log('receiving', msg['content']['data'], msg);\n",
       "        // Pass the mpl event to the overridden (by mpl) onmessage function.\n",
       "        ws.onmessage(msg['content']['data']);\n",
       "    });\n",
       "    return ws;\n",
       "};\n",
       "\n",
       "mpl.mpl_figure_comm = function (comm, msg) {\n",
       "    // This is the function which gets called when the mpl process\n",
       "    // starts-up an IPython Comm through the \"matplotlib\" channel.\n",
       "\n",
       "    var id = msg.content.data.id;\n",
       "    // Get hold of the div created by the display call when the Comm\n",
       "    // socket was opened in Python.\n",
       "    var element = document.getElementById(id);\n",
       "    var ws_proxy = comm_websocket_adapter(comm);\n",
       "\n",
       "    function ondownload(figure, _format) {\n",
       "        window.open(figure.canvas.toDataURL());\n",
       "    }\n",
       "\n",
       "    var fig = new mpl.figure(id, ws_proxy, ondownload, element);\n",
       "\n",
       "    // Call onopen now - mpl needs it, as it is assuming we've passed it a real\n",
       "    // web socket which is closed, not our websocket->open comm proxy.\n",
       "    ws_proxy.onopen();\n",
       "\n",
       "    fig.parent_element = element;\n",
       "    fig.cell_info = mpl.find_output_cell(\"<div id='\" + id + \"'></div>\");\n",
       "    if (!fig.cell_info) {\n",
       "        console.error('Failed to find cell for figure', id, fig);\n",
       "        return;\n",
       "    }\n",
       "    fig.cell_info[0].output_area.element.one(\n",
       "        'cleared',\n",
       "        { fig: fig },\n",
       "        fig._remove_fig_handler\n",
       "    );\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_close = function (fig, msg) {\n",
       "    var width = fig.canvas.width / fig.ratio;\n",
       "    fig.cell_info[0].output_area.element.off(\n",
       "        'cleared',\n",
       "        fig._remove_fig_handler\n",
       "    );\n",
       "\n",
       "    // Update the output cell to use the data from the current canvas.\n",
       "    fig.push_to_output();\n",
       "    var dataURL = fig.canvas.toDataURL();\n",
       "    // Re-enable the keyboard manager in IPython - without this line, in FF,\n",
       "    // the notebook keyboard shortcuts fail.\n",
       "    IPython.keyboard_manager.enable();\n",
       "    fig.parent_element.innerHTML =\n",
       "        '<img src=\"' + dataURL + '\" width=\"' + width + '\">';\n",
       "    fig.close_ws(fig, msg);\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.close_ws = function (fig, msg) {\n",
       "    fig.send_message('closing', msg);\n",
       "    // fig.ws.close()\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.push_to_output = function (_remove_interactive) {\n",
       "    // Turn the data on the canvas into data in the output cell.\n",
       "    var width = this.canvas.width / this.ratio;\n",
       "    var dataURL = this.canvas.toDataURL();\n",
       "    this.cell_info[1]['text/html'] =\n",
       "        '<img src=\"' + dataURL + '\" width=\"' + width + '\">';\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function () {\n",
       "    // Tell IPython that the notebook contents must change.\n",
       "    IPython.notebook.set_dirty(true);\n",
       "    this.send_message('ack', {});\n",
       "    var fig = this;\n",
       "    // Wait a second, then push the new image to the DOM so\n",
       "    // that it is saved nicely (might be nice to debounce this).\n",
       "    setTimeout(function () {\n",
       "        fig.push_to_output();\n",
       "    }, 1000);\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function () {\n",
       "    var fig = this;\n",
       "\n",
       "    var toolbar = document.createElement('div');\n",
       "    toolbar.classList = 'btn-toolbar';\n",
       "    this.root.appendChild(toolbar);\n",
       "\n",
       "    function on_click_closure(name) {\n",
       "        return function (_event) {\n",
       "            return fig.toolbar_button_onclick(name);\n",
       "        };\n",
       "    }\n",
       "\n",
       "    function on_mouseover_closure(tooltip) {\n",
       "        return function (event) {\n",
       "            if (!event.currentTarget.disabled) {\n",
       "                return fig.toolbar_button_onmouseover(tooltip);\n",
       "            }\n",
       "        };\n",
       "    }\n",
       "\n",
       "    fig.buttons = {};\n",
       "    var buttonGroup = document.createElement('div');\n",
       "    buttonGroup.classList = 'btn-group';\n",
       "    var button;\n",
       "    for (var toolbar_ind in mpl.toolbar_items) {\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) {\n",
       "            /* Instead of a spacer, we start a new button group. */\n",
       "            if (buttonGroup.hasChildNodes()) {\n",
       "                toolbar.appendChild(buttonGroup);\n",
       "            }\n",
       "            buttonGroup = document.createElement('div');\n",
       "            buttonGroup.classList = 'btn-group';\n",
       "            continue;\n",
       "        }\n",
       "\n",
       "        button = fig.buttons[name] = document.createElement('button');\n",
       "        button.classList = 'btn btn-default';\n",
       "        button.href = '#';\n",
       "        button.title = name;\n",
       "        button.innerHTML = '<i class=\"fa ' + image + ' fa-lg\"></i>';\n",
       "        button.addEventListener('click', on_click_closure(method_name));\n",
       "        button.addEventListener('mouseover', on_mouseover_closure(tooltip));\n",
       "        buttonGroup.appendChild(button);\n",
       "    }\n",
       "\n",
       "    if (buttonGroup.hasChildNodes()) {\n",
       "        toolbar.appendChild(buttonGroup);\n",
       "    }\n",
       "\n",
       "    // Add the status bar.\n",
       "    var status_bar = document.createElement('span');\n",
       "    status_bar.classList = 'mpl-message pull-right';\n",
       "    toolbar.appendChild(status_bar);\n",
       "    this.message = status_bar;\n",
       "\n",
       "    // Add the close button to the window.\n",
       "    var buttongrp = document.createElement('div');\n",
       "    buttongrp.classList = 'btn-group inline pull-right';\n",
       "    button = document.createElement('button');\n",
       "    button.classList = 'btn btn-mini btn-primary';\n",
       "    button.href = '#';\n",
       "    button.title = 'Stop Interaction';\n",
       "    button.innerHTML = '<i class=\"fa fa-power-off icon-remove icon-large\"></i>';\n",
       "    button.addEventListener('click', function (_evt) {\n",
       "        fig.handle_close(fig, {});\n",
       "    });\n",
       "    button.addEventListener(\n",
       "        'mouseover',\n",
       "        on_mouseover_closure('Stop Interaction')\n",
       "    );\n",
       "    buttongrp.appendChild(button);\n",
       "    var titlebar = this.root.querySelector('.ui-dialog-titlebar');\n",
       "    titlebar.insertBefore(buttongrp, titlebar.firstChild);\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._remove_fig_handler = function (event) {\n",
       "    var fig = event.data.fig;\n",
       "    fig.close_ws(fig, {});\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function (el) {\n",
       "    el.style.boxSizing = 'content-box'; // override notebook setting of border-box.\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function (el) {\n",
       "    // this is important to make the div 'focusable\n",
       "    el.setAttribute('tabindex', 0);\n",
       "    // reach out to IPython and tell the keyboard manager to turn it's self\n",
       "    // off when our div gets focus\n",
       "\n",
       "    // location in version 3\n",
       "    if (IPython.notebook.keyboard_manager) {\n",
       "        IPython.notebook.keyboard_manager.register_events(el);\n",
       "    } else {\n",
       "        // location in version 2\n",
       "        IPython.keyboard_manager.register_events(el);\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function (event, _name) {\n",
       "    var manager = IPython.notebook.keyboard_manager;\n",
       "    if (!manager) {\n",
       "        manager = IPython.keyboard_manager;\n",
       "    }\n",
       "\n",
       "    // Check for shift+enter\n",
       "    if (event.shiftKey && event.which === 13) {\n",
       "        this.canvas_div.blur();\n",
       "        // select the cell after this one\n",
       "        var index = IPython.notebook.find_cell_index(this.cell_info[0]);\n",
       "        IPython.notebook.select(index + 1);\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_save = function (fig, _msg) {\n",
       "    fig.ondownload(fig, null);\n",
       "};\n",
       "\n",
       "mpl.find_output_cell = function (html_output) {\n",
       "    // Return the cell and output element which can be found *uniquely* in the notebook.\n",
       "    // Note - this is a bit hacky, but it is done because the \"notebook_saving.Notebook\"\n",
       "    // IPython event is triggered only after the cells have been serialised, which for\n",
       "    // our purposes (turning an active figure into a static one), is too late.\n",
       "    var cells = IPython.notebook.get_cells();\n",
       "    var ncells = cells.length;\n",
       "    for (var i = 0; i < ncells; i++) {\n",
       "        var cell = cells[i];\n",
       "        if (cell.cell_type === 'code') {\n",
       "            for (var j = 0; j < cell.output_area.outputs.length; j++) {\n",
       "                var data = cell.output_area.outputs[j];\n",
       "                if (data.data) {\n",
       "                    // IPython >= 3 moved mimebundle to data attribute of output\n",
       "                    data = data.data;\n",
       "                }\n",
       "                if (data['text/html'] === html_output) {\n",
       "                    return [cell, data, j];\n",
       "                }\n",
       "            }\n",
       "        }\n",
       "    }\n",
       "};\n",
       "\n",
       "// Register the function which deals with the matplotlib target/channel.\n",
       "// The kernel may be null if the page has been refreshed.\n",
       "if (IPython.notebook.kernel !== null) {\n",
       "    IPython.notebook.kernel.comm_manager.register_target(\n",
       "        'matplotlib',\n",
       "        mpl.mpl_figure_comm\n",
       "    );\n",
       "}\n"
      ],
      "text/plain": [
       "<IPython.core.display.Javascript object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<img src=\"data:image/png;base64,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\" width=\"500\">"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "No handles with labels found to put in legend.\n"
     ]
    }
   ],
   "source": [
    "fig, ax = plt.subplots(3, 1, tight_layout = True,\n",
    "                       sharex = True, figsize=(5,6),\n",
    "                       gridspec_kw={'height_ratios': [3, 3,4]})\n",
    "Plot.xAxis = \"keV\"\n",
    "Plot.background = True\n",
    "Plot.add = True # to show spectral components\n",
    "Plot(\"data\")\n",
    "(x_label, y_label, title) = Plot.labels()\n",
    "en = np.array(Plot.x())\n",
    "en_err = np.array(Plot.xErr())\n",
    "\n",
    "mean_bkg = np.empty((en.shape[0], 0))\n",
    "\n",
    "_ax = ax[1]\n",
    "_c = f'C{0}'\n",
    "\n",
    "_rate = np.array(Plot.y(1))\n",
    "_rate_err = np.array(Plot.yErr(1))\n",
    "_ax.errorbar(en, _rate, \n",
    "             xerr = en_err, yerr = _rate_err,\n",
    "             color = _c, ls='', marker='.')\n",
    "_model = np.array(Plot.model(1))\n",
    "_ax.plot(en, _model, color = 'C1', alpha=1)\n",
    "\n",
    "_ax.set_ylabel(f'{y_label}')\n",
    "_ax.grid()\n",
    "_ax.set_yscale('log')\n",
    "_ax.set_ylim(bottom = 1e-5)\n",
    "#_ax.set_ylim(0,0.08)\n",
    "_ax.set_xlim(startE,endE)\n",
    "\n",
    "mean_bkg = np.append(mean_bkg, \n",
    "                     np.expand_dims(np.array(Plot.backgroundVals(1)), axis=1), axis=1)\n",
    "\n",
    "#_ax.step(en, np.mean(mean_bkg, axis=1), color='k', label='Mean bkg',       \n",
    "#           where='mid')\n",
    "\n",
    "_ax = ax[2]\n",
    "_ax.errorbar(en, (_rate-_model)/_rate_err, \n",
    "             xerr = en_err, yerr = _rate_err/_rate_err,\n",
    "              color = _c, ls='', marker='.')\n",
    "_ax.axhline(0, color = 'k', ls = '--')\n",
    "\n",
    "_ax.set_xlabel(f'{x_label}')\n",
    "_ax.set_ylabel('(data-model)/error')\n",
    "_ax.grid()\n",
    "_ax.set_ylim(-4, 4)\n",
    "    \n",
    "\n",
    "\n",
    "#for i, _l in zip(range(2), ['bbody_1', 'bbody_2#']):\n",
    "#    # The sum of the two components is the model\n",
    "#    _det = 1\n",
    "#    _comp = Plot.addComp(i+1, 1, 1)\n",
    "#    ax[1].plot(en, _comp, lw = 1, color= 'gray', ls = ['--', ':'][i],\n",
    "#               label = _l)\n",
    "\n",
    "ax[1].legend()\n",
    "\n",
    "add_ax_model_pars(ax[0],6)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 69,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0\n",
      "0:(0, '/') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(1, 'm') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(2, 'e') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(3, 'd') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(4, 'i') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(5, 'a') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(6, '/') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(7, 'f') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(8, 'a') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(9, 'b') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(10, 'i') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(11, 'o') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(12, 'l') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(13, 'm') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(14, '/') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(15, 'D') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(16, 'a') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(17, 't') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(18, 'a') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(19, '/') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(20, 'f') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(21, 'l') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(22, 'i') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(23, 'g') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(24, 'h') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(25, 't') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(26, '_') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(27, 'd') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(28, 'a') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(29, 't') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(30, 'a') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(31, '/') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(32, '1') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(33, 'r') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(34, 'x') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(35, 's') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(36, 'j') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(37, '1') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(38, '7') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(39, '0') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(40, '8') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(41, '4') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(42, '9') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(43, '/') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(44, 'e') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(45, 'v') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(46, 'e') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(47, 'n') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(48, 't') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(49, '_') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(50, 'l') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(51, '2') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(52, '/') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(53, 'i') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(54, 'x') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(55, 'p') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(56, 'e') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(57, '0') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(58, '1') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(59, '0') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(60, '0') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(61, '3') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(62, '1') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(63, '9') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(64, '9') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(65, '_') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(66, 'd') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(67, 'e') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(68, 't') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(69, '1') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(70, '_') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(71, 'e') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(72, 'v') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(73, 't') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(74, '2') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(75, '_') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(76, 'v') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(77, '0') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(78, '1') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(79, '_') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(80, 'r') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(81, 'e') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(82, 'j') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(83, '_') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(84, 'b') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(85, 'a') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(86, 'r') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(87, '_') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(88, 's') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(89, 'r') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(90, 'c') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(91, '_') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(92, 'w') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(93, 'g') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(94, 't') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(95, '_') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(96, 'P') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(97, 'H') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(98, 'A') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(99, '1') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(100, '.') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(101, 'f') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(102, 'i') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(103, 't') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "0:(104, 's') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "1\n",
      "1:(0, '/') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(1, 'm') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(2, 'e') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(3, 'd') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(4, 'i') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(5, 'a') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(6, '/') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(7, 'f') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(8, 'a') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(9, 'b') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(10, 'i') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(11, 'o') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(12, 'l') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(13, 'm') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(14, '/') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(15, 'D') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(16, 'a') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(17, 't') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(18, 'a') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(19, '/') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(20, 'f') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(21, 'l') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(22, 'i') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(23, 'g') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(24, 'h') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(25, 't') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(26, '_') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(27, 'd') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(28, 'a') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(29, 't') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(30, 'a') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(31, '/') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(32, '1') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(33, 'r') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(34, 'x') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(35, 's') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(36, 'j') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(37, '1') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(38, '7') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(39, '0') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(40, '8') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(41, '4') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(42, '9') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(43, '/') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(44, 'e') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(45, 'v') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(46, 'e') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(47, 'n') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(48, 't') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(49, '_') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(50, 'l') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(51, '2') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(52, '/') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(53, 'i') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(54, 'x') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(55, 'p') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(56, 'e') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(57, '0') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(58, '1') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(59, '0') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(60, '0') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(61, '3') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(62, '1') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(63, '9') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(64, '9') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(65, '_') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(66, 'd') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(67, 'e') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(68, 't') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(69, '2') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(70, '_') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(71, 'e') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(72, 'v') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(73, 't') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(74, '2') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(75, '_') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(76, 'v') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(77, '0') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(78, '1') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(79, '_') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(80, 'r') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(81, 'e') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(82, 'j') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(83, '_') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(84, 'b') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(85, 'a') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(86, 'r') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(87, '_') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(88, 's') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(89, 'r') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(90, 'c') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(91, '_') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(92, 'w') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(93, 'g') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(94, 't') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(95, '_') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(96, 'P') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(97, 'H') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(98, 'A') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(99, '1') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(100, '.') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(101, 'f') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(102, 'i') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "1:(103, 't') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit \n",
      "2\n",
      "2:(0, '/') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(1, 'm') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(2, 'e') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(3, 'd') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(4, 'i') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(5, 'a') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(6, '/') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(7, 'f') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(8, 'a') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(9, 'b') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(10, 'i') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(11, 'o') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(12, 'l') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(13, 'm') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(14, '/') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(15, 'D') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(16, 'a') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(17, 't') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(18, 'a') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(19, '/') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(20, 'f') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(21, 'l') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(22, 'i') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(23, 'g') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(24, 'h') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(25, 't') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(26, '_') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(27, 'd') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(28, 'a') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(29, 't') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(30, 'a') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(31, '/') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(32, '1') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(33, 'r') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(34, 'x') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(35, 's') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(36, 'j') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(37, '1') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(38, '7') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(39, '0') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(40, '8') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(41, '4') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(42, '9') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(43, '/') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(44, 'e') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(45, 'v') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(46, 'e') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(47, 'n') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(48, 't') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(49, '_') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(50, 'l') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(51, '2') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(52, '/') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(53, 'i') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(54, 'x') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(55, 'p') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(56, 'e') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(57, '0') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(58, '1') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(59, '0') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(60, '0') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(61, '3') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(62, '1') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(63, '9') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(64, '9') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(65, '_') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(66, 'd') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(67, 'e') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(68, 't') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(69, '3') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(70, '_') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(71, 'e') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(72, 'v') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(73, 't') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(74, '2') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(75, '_') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(76, 'v') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(77, '0') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(78, '1') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(79, '_') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(80, 'r') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(81, 'e') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(82, 'j') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(83, '_') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(84, 'b') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(85, 'a') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(86, 'r') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(87, '_') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(88, 's') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(89, 'r') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(90, 'c') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(91, '_') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(92, 'w') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(93, 'g') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(94, 't') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(95, '_') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(96, 'P') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(97, 'H') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(98, 'A') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(99, '1') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(100, '.') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(101, 'f') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(102, 'i') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(103, 't') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n",
      "2:(104, 's') /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits \n"
     ]
    }
   ],
   "source": [
    "\n",
    "file_list=['/media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits',\n",
    "           '/media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fit',\n",
    "           '/media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits']# 4:4 /media/fabiolm/Data/flight_data/1rxsj170849/SWIFT/00035318179/xrt/event/00035318179_rb.pi\")\n",
    "\n",
    "load_str = ''\n",
    "for _d in enumerate(file_list):\n",
    "    print(_d)\n",
    "    for index in enumerate(file_list):\n",
    "\n",
    "        _f = file_list[_d]\n",
    "        load_str += f'{_d}:{index} {_f} '\n",
    "        print(load_str)\n",
    "#            if verbose:\n",
    "#                print(f'Loaded at {_d}:{index}: {os.path.basename(_f)}') \n",
    "#AllData(load_str)\n",
    "#"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 72,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Plot command list is now empty\n",
      "constant*TBabs(bbody + bbody)\n",
      "constant*TBabs(bbody + bbody)\n",
      "constant ['factor']\n",
      "TBabs ['nH']\n",
      "bbody ['kT', 'norm']\n",
      "bbody_4 ['kT', 'norm']\n",
      "constant ['factor']\n",
      "TBabs ['nH']\n",
      "bbody ['kT', 'norm']\n",
      "bbody_4 ['kT', 'norm']\n",
      "6\n",
      "factor = 1.0 +/- 0.0\n",
      "nH = 1.36 +/- 0.0\n",
      "kT = 0.27737910809685123 +/- 0.002797686322838531\n",
      "norm = 0.001262790347373643 +/- 2.7002471398903958e-05\n",
      "kT = 0.8122546680126123 +/- 0.008165032579106262\n",
      "norm = 0.0003877769105919192 +/- 5.070901489208753e-06\n",
      "det1 norm: 1.0000 +/- 0.0000\n",
      "det2 norm: 0.6171 +/- 0.0038\n",
      "det3 norm: 0.6122 +/- 0.0038\n",
      "chi2 = 54255.24964134004\n",
      "dof = 868\n",
      "chi2r = 62.50604797389405\n"
     ]
    }
   ],
   "source": [
    "##FIT ALL THE DU\n",
    "##################clear the data loaded in pyxspec DON'T REMOVE############################\n",
    "s = None\n",
    "xspec.Plot.commands = ()\n",
    "xspec.AllData.clear()\n",
    "xspec.Xset.closeLog()\n",
    "########################################################################\n",
    "startE = 2 # dot for keV otherwise channels\n",
    "endE = 8. # keV\n",
    "\n",
    "#s1=Spectrum(\"1:1 /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits\")\n",
    "#s1.background = \"/media/fabiolm/Data/flight_data/gx9+9/01002401/event_l2/ixpe01002401_det1_evt2_v01_bar_bkg_wgt_PHA1.fits\"\n",
    "#s1.response = \"/home/fabiolm/IXPESW/ixpeobssim/ixpeobssim/caldb/ixpe/gpd/cpf/rmf/ixpe_d1_obssim_alpha075_v012.rmf\"\n",
    "#s1.response.arf=\"/home/fabiolm/IXPESW/ixpeobssim/ixpeobssim/caldb/ixpe/gpd/cpf/arf/ixpe_d1_obssim_alpha075_v012.arf\"\n",
    "\n",
    "#s2=Spectrum('/media/fabiolm/Data/flight_data/gx9+9/01002401/event_l2/ixpe01002401_det2_evt2_v01_bar_src_wgt_PHA1.fits')\n",
    "#s2.background = \"/media/fabiolm/Data/flight_data/gx9+9/01002401/event_l2/ixpe01002401_det2_evt2_v01_bar_bkg_wgt_PHA1.fits\"\n",
    "#s2.response = \"/home/fabiolm/IXPESW/ixpeobssim/ixpeobssim/caldb/ixpe/gpd/cpf/rmf/ixpe_d2_obssim_alpha075_v012.rmf\"\n",
    "#s2.response.arf=\"/home/fabiolm/IXPESW/ixpeobssim/ixpeobssim/caldb/ixpe/gpd/cpf/arf/ixpe_d2_obssim_alpha075_v012.arf\"\n",
    "#s3=Spectrum('/media/fabiolm/Data/flight_data/gx9+9/01002401/event_l2/ixpe01002401_det3_evt2_v01_bar_src_wgt_PHA1.fits')\n",
    "#s3.background = \"/media/fabiolm/Data/flight_data/gx9+9/01002401/event_l2/ixpe01002401_det3_evt2_v01_bar_bkg_wgt_PHA1.fits\"\n",
    "#s3.response = \"/home/fabiolm/IXPESW/ixpeobssim/ixpeobssim/caldb/ixpe/gpd/cpf/rmf/ixpe_d3_obssim_alpha075_v012.rmf\"\n",
    "#s3.response.arf=\"/home/fabiolm/IXPESW/ixpeobssim/ixpeobssim/caldb/ixpe/gpd/cpf/arf/ixpe_d3_obssim_alpha075_v012.arf\"\n",
    "#\n",
    "#s4=Spectrum('/media/fabiolm/Data/flight_data/gx9+9/NuSTAR/nu30801021002_A_optsnmin_3.pi')\n",
    "#s4.background = \"/media/fabiolm/Data/flight_data/gx9+9/NuSTAR/nu30801021002_B_bk.pha\"\n",
    "#s4.response = \"/media/fabiolm/Data/flight_data/gx9+9/NuSTAR/nu30801021002_A_sr.rmf\"\n",
    "#s4.response.arf=\"/media/fabiolm/Data/flight_data/gx9+9/NuSTAR/nu30801021002_A_sr.arf\"\n",
    "#\n",
    "#s5=Spectrum('/media/fabiolm/Data/flight_data/gx9+9/NuSTAR/nu30801021002_B_optsnmin_3.pi')\n",
    "#s5.background = \"/media/fabiolm/Data/flight_data/gx9+9/NuSTAR/nu30801021002_B_bk.pha\"\n",
    "#s5.response = \"/media/fabiolm/Data/flight_data/gx9+9/NuSTAR/nu30801021002_B_sr.rmf\"\n",
    "#s5.response.arf=\"/media/fabiolm/Data/flight_data/gx9+9/NuSTAR/nu30801021002_B_sr.arf\"\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "AllData(\"1:1 /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det1_evt2_v01_rej_bar_src_wgt_PHA1.fits\")\n",
    "AllData(\"2:2 /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det2_evt2_v01_rej_bar_src_wgt_PHA1.fits\")\n",
    "AllData(\"3:3 /media/fabiolm/Data/flight_data/1rxsj170849/event_l2/ixpe01003199_det3_evt2_v01_rej_bar_src_wgt_PHA1.fits\")# 4:4 /media/fabiolm/Data/flight_data/1rxsj170849/SWIFT/00035318179/xrt/event/00035318179_rb.pi\")\n",
    "\n",
    "\n",
    "    \n",
    "    \n",
    "    \n",
    "    \n",
    "#s1.ignore(f\"**-{startE} {endE}-**\")\n",
    "    \n",
    "model = xspec.Model(\"constant*TBabs*(bbody+bbody)\")\n",
    "model_expression = model.expression  \n",
    "print(model_expression)\n",
    "#m1=AllModels(1)\n",
    "m2=AllModels(2)\n",
    "m3=AllModels(3)\n",
    "#m4=AllModels(4)\n",
    "model_expression = model.expression  \n",
    "print(model_expression)\n",
    "ncomp = len(model.componentNames)\n",
    "for icomp in model.componentNames:\n",
    "    print (icomp,eval(f'model.{icomp}.parameterNames'))\n",
    "\n",
    "ncomp = len(model.componentNames)\n",
    "for icomp in model.componentNames:\n",
    "    print (icomp,eval(f'model.{icomp}.parameterNames'))\n",
    "AllModels(1).TBabs.nH = 1.36\n",
    "AllModels(1).TBabs.nH.frozen=True    \n",
    "AllModels(1).bbody.kT = 0.456\n",
    "#AllModels(1).powerlaw.PhoIndex = 2.792  \n",
    "#AllModels(1).powerlaw.PhoIndex.frozen=True\n",
    "AllModels(1).bbody_4.kT = 1.    \n",
    "    \n",
    "    \n",
    "AllModels(1).constant.factor=1.0#\"1.0,-0.1\"\n",
    "AllModels(1).constant.factor.frozen=True\n",
    "AllModels(2).constant.factor=0.9693460862750349\n",
    "#AllModels(2).constant.factor.frozen=False\n",
    "#AllModels(2).constant.factor.frozen=False\n",
    "AllModels(3).constant.factor=0.9103651635167163\n",
    "#AllModels(3).constant.factor.frozen=True\n",
    "#AllModels(4).constant.factor=1.\n",
    "#AllModels(4).constant.factor.frozen=True\n",
    "\n",
    "\n",
    "for i in range(AllData.nSpectra):\n",
    "#    if i==3 or i==4:\n",
    "     AllData.ignore(f\"{i+1}-1: **-2.0 7.0-**\")\n",
    "#    else:\n",
    "#        AllData.ignore(f\"{i+1}-1: **-2.0 7.0-**\")\n",
    "    \n",
    "Plot(\"data\")\n",
    "Plot.xAxis = \"keV\"\n",
    "\n",
    "\n",
    "#FIT: statistic and parameter\n",
    "xspec.Fit.statMethod = \"chi\"\n",
    "xspec.Fit.query = 'yes'\n",
    "xspec.Fit.perform()\n",
    "xspec.Fit.show()\n",
    "\n",
    "par_names = []\n",
    "par_values = []\n",
    "par_errors = []\n",
    "print(model.nParameters)\n",
    "for i in range(model.nParameters):\n",
    "    par = model(i + 1)\n",
    "    par_names.append(par.name)\n",
    "    \n",
    "    par_values.append(par.values[0])\n",
    "    par_errors.append(par.sigma)\n",
    "    print(f'{par_names[i]} = {par_values[i]} +/- {par_errors[i]}')    \n",
    "    \n",
    "for i in [1,2,3]:\n",
    "    par = AllModels(i).constant.factor\n",
    "    print(f'det{i} norm: {par.values[0]:.4f} +/- {par.sigma:.4f}')    \n",
    "    \n",
    "   \n",
    "chi2 = xspec.Fit.statistic\n",
    "dof = xspec.Fit.dof\n",
    "chi2r = chi2/dof\n",
    "print('chi2 =',chi2)\n",
    "print('dof =',dof)\n",
    "print('chi2r =',chi2r)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 75,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/javascript": [
       "/* Put everything inside the global mpl namespace */\n",
       "/* global mpl */\n",
       "window.mpl = {};\n",
       "\n",
       "mpl.get_websocket_type = function () {\n",
       "    if (typeof WebSocket !== 'undefined') {\n",
       "        return WebSocket;\n",
       "    } else if (typeof MozWebSocket !== 'undefined') {\n",
       "        return MozWebSocket;\n",
       "    } else {\n",
       "        alert(\n",
       "            'Your browser does not have WebSocket support. ' +\n",
       "                'Please try Chrome, Safari or Firefox ≥ 6. ' +\n",
       "                'Firefox 4 and 5 are also supported but you ' +\n",
       "                'have to enable WebSockets in about:config.'\n",
       "        );\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure = function (figure_id, websocket, ondownload, parent_element) {\n",
       "    this.id = figure_id;\n",
       "\n",
       "    this.ws = websocket;\n",
       "\n",
       "    this.supports_binary = this.ws.binaryType !== undefined;\n",
       "\n",
       "    if (!this.supports_binary) {\n",
       "        var warnings = document.getElementById('mpl-warnings');\n",
       "        if (warnings) {\n",
       "            warnings.style.display = 'block';\n",
       "            warnings.textContent =\n",
       "                'This browser does not support binary websocket messages. ' +\n",
       "                'Performance may be slow.';\n",
       "        }\n",
       "    }\n",
       "\n",
       "    this.imageObj = new Image();\n",
       "\n",
       "    this.context = undefined;\n",
       "    this.message = undefined;\n",
       "    this.canvas = undefined;\n",
       "    this.rubberband_canvas = undefined;\n",
       "    this.rubberband_context = undefined;\n",
       "    this.format_dropdown = undefined;\n",
       "\n",
       "    this.image_mode = 'full';\n",
       "\n",
       "    this.root = document.createElement('div');\n",
       "    this.root.setAttribute('style', 'display: inline-block');\n",
       "    this._root_extra_style(this.root);\n",
       "\n",
       "    parent_element.appendChild(this.root);\n",
       "\n",
       "    this._init_header(this);\n",
       "    this._init_canvas(this);\n",
       "    this._init_toolbar(this);\n",
       "\n",
       "    var fig = this;\n",
       "\n",
       "    this.waiting = false;\n",
       "\n",
       "    this.ws.onopen = function () {\n",
       "        fig.send_message('supports_binary', { value: fig.supports_binary });\n",
       "        fig.send_message('send_image_mode', {});\n",
       "        if (fig.ratio !== 1) {\n",
       "            fig.send_message('set_dpi_ratio', { dpi_ratio: fig.ratio });\n",
       "        }\n",
       "        fig.send_message('refresh', {});\n",
       "    };\n",
       "\n",
       "    this.imageObj.onload = function () {\n",
       "        if (fig.image_mode === 'full') {\n",
       "            // Full images could contain transparency (where diff images\n",
       "            // almost always do), so we need to clear the canvas so that\n",
       "            // there is no ghosting.\n",
       "            fig.context.clearRect(0, 0, fig.canvas.width, fig.canvas.height);\n",
       "        }\n",
       "        fig.context.drawImage(fig.imageObj, 0, 0);\n",
       "    };\n",
       "\n",
       "    this.imageObj.onunload = function () {\n",
       "        fig.ws.close();\n",
       "    };\n",
       "\n",
       "    this.ws.onmessage = this._make_on_message_function(this);\n",
       "\n",
       "    this.ondownload = ondownload;\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._init_header = function () {\n",
       "    var titlebar = document.createElement('div');\n",
       "    titlebar.classList =\n",
       "        'ui-dialog-titlebar ui-widget-header ui-corner-all ui-helper-clearfix';\n",
       "    var titletext = document.createElement('div');\n",
       "    titletext.classList = 'ui-dialog-title';\n",
       "    titletext.setAttribute(\n",
       "        'style',\n",
       "        'width: 100%; text-align: center; padding: 3px;'\n",
       "    );\n",
       "    titlebar.appendChild(titletext);\n",
       "    this.root.appendChild(titlebar);\n",
       "    this.header = titletext;\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function (_canvas_div) {};\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function (_canvas_div) {};\n",
       "\n",
       "mpl.figure.prototype._init_canvas = function () {\n",
       "    var fig = this;\n",
       "\n",
       "    var canvas_div = (this.canvas_div = document.createElement('div'));\n",
       "    canvas_div.setAttribute(\n",
       "        'style',\n",
       "        'border: 1px solid #ddd;' +\n",
       "            'box-sizing: content-box;' +\n",
       "            'clear: both;' +\n",
       "            'min-height: 1px;' +\n",
       "            'min-width: 1px;' +\n",
       "            'outline: 0;' +\n",
       "            'overflow: hidden;' +\n",
       "            'position: relative;' +\n",
       "            'resize: both;'\n",
       "    );\n",
       "\n",
       "    function on_keyboard_event_closure(name) {\n",
       "        return function (event) {\n",
       "            return fig.key_event(event, name);\n",
       "        };\n",
       "    }\n",
       "\n",
       "    canvas_div.addEventListener(\n",
       "        'keydown',\n",
       "        on_keyboard_event_closure('key_press')\n",
       "    );\n",
       "    canvas_div.addEventListener(\n",
       "        'keyup',\n",
       "        on_keyboard_event_closure('key_release')\n",
       "    );\n",
       "\n",
       "    this._canvas_extra_style(canvas_div);\n",
       "    this.root.appendChild(canvas_div);\n",
       "\n",
       "    var canvas = (this.canvas = document.createElement('canvas'));\n",
       "    canvas.classList.add('mpl-canvas');\n",
       "    canvas.setAttribute('style', 'box-sizing: content-box;');\n",
       "\n",
       "    this.context = canvas.getContext('2d');\n",
       "\n",
       "    var backingStore =\n",
       "        this.context.backingStorePixelRatio ||\n",
       "        this.context.webkitBackingStorePixelRatio ||\n",
       "        this.context.mozBackingStorePixelRatio ||\n",
       "        this.context.msBackingStorePixelRatio ||\n",
       "        this.context.oBackingStorePixelRatio ||\n",
       "        this.context.backingStorePixelRatio ||\n",
       "        1;\n",
       "\n",
       "    this.ratio = (window.devicePixelRatio || 1) / backingStore;\n",
       "    if (this.ratio !== 1) {\n",
       "        fig.send_message('set_dpi_ratio', { dpi_ratio: this.ratio });\n",
       "    }\n",
       "\n",
       "    var rubberband_canvas = (this.rubberband_canvas = document.createElement(\n",
       "        'canvas'\n",
       "    ));\n",
       "    rubberband_canvas.setAttribute(\n",
       "        'style',\n",
       "        'box-sizing: content-box; position: absolute; left: 0; top: 0; z-index: 1;'\n",
       "    );\n",
       "\n",
       "    var resizeObserver = new ResizeObserver(function (entries) {\n",
       "        var nentries = entries.length;\n",
       "        for (var i = 0; i < nentries; i++) {\n",
       "            var entry = entries[i];\n",
       "            var width, height;\n",
       "            if (entry.contentBoxSize) {\n",
       "                if (entry.contentBoxSize instanceof Array) {\n",
       "                    // Chrome 84 implements new version of spec.\n",
       "                    width = entry.contentBoxSize[0].inlineSize;\n",
       "                    height = entry.contentBoxSize[0].blockSize;\n",
       "                } else {\n",
       "                    // Firefox implements old version of spec.\n",
       "                    width = entry.contentBoxSize.inlineSize;\n",
       "                    height = entry.contentBoxSize.blockSize;\n",
       "                }\n",
       "            } else {\n",
       "                // Chrome <84 implements even older version of spec.\n",
       "                width = entry.contentRect.width;\n",
       "                height = entry.contentRect.height;\n",
       "            }\n",
       "\n",
       "            // Keep the size of the canvas and rubber band canvas in sync with\n",
       "            // the canvas container.\n",
       "            if (entry.devicePixelContentBoxSize) {\n",
       "                // Chrome 84 implements new version of spec.\n",
       "                canvas.setAttribute(\n",
       "                    'width',\n",
       "                    entry.devicePixelContentBoxSize[0].inlineSize\n",
       "                );\n",
       "                canvas.setAttribute(\n",
       "                    'height',\n",
       "                    entry.devicePixelContentBoxSize[0].blockSize\n",
       "                );\n",
       "            } else {\n",
       "                canvas.setAttribute('width', width * fig.ratio);\n",
       "                canvas.setAttribute('height', height * fig.ratio);\n",
       "            }\n",
       "            canvas.setAttribute(\n",
       "                'style',\n",
       "                'width: ' + width + 'px; height: ' + height + 'px;'\n",
       "            );\n",
       "\n",
       "            rubberband_canvas.setAttribute('width', width);\n",
       "            rubberband_canvas.setAttribute('height', height);\n",
       "\n",
       "            // And update the size in Python. We ignore the initial 0/0 size\n",
       "            // that occurs as the element is placed into the DOM, which should\n",
       "            // otherwise not happen due to the minimum size styling.\n",
       "            if (width != 0 && height != 0) {\n",
       "                fig.request_resize(width, height);\n",
       "            }\n",
       "        }\n",
       "    });\n",
       "    resizeObserver.observe(canvas_div);\n",
       "\n",
       "    function on_mouse_event_closure(name) {\n",
       "        return function (event) {\n",
       "            return fig.mouse_event(event, name);\n",
       "        };\n",
       "    }\n",
       "\n",
       "    rubberband_canvas.addEventListener(\n",
       "        'mousedown',\n",
       "        on_mouse_event_closure('button_press')\n",
       "    );\n",
       "    rubberband_canvas.addEventListener(\n",
       "        'mouseup',\n",
       "        on_mouse_event_closure('button_release')\n",
       "    );\n",
       "    // Throttle sequential mouse events to 1 every 20ms.\n",
       "    rubberband_canvas.addEventListener(\n",
       "        'mousemove',\n",
       "        on_mouse_event_closure('motion_notify')\n",
       "    );\n",
       "\n",
       "    rubberband_canvas.addEventListener(\n",
       "        'mouseenter',\n",
       "        on_mouse_event_closure('figure_enter')\n",
       "    );\n",
       "    rubberband_canvas.addEventListener(\n",
       "        'mouseleave',\n",
       "        on_mouse_event_closure('figure_leave')\n",
       "    );\n",
       "\n",
       "    canvas_div.addEventListener('wheel', function (event) {\n",
       "        if (event.deltaY < 0) {\n",
       "            event.step = 1;\n",
       "        } else {\n",
       "            event.step = -1;\n",
       "        }\n",
       "        on_mouse_event_closure('scroll')(event);\n",
       "    });\n",
       "\n",
       "    canvas_div.appendChild(canvas);\n",
       "    canvas_div.appendChild(rubberband_canvas);\n",
       "\n",
       "    this.rubberband_context = rubberband_canvas.getContext('2d');\n",
       "    this.rubberband_context.strokeStyle = '#000000';\n",
       "\n",
       "    this._resize_canvas = function (width, height, forward) {\n",
       "        if (forward) {\n",
       "            canvas_div.style.width = width + 'px';\n",
       "            canvas_div.style.height = height + 'px';\n",
       "        }\n",
       "    };\n",
       "\n",
       "    // Disable right mouse context menu.\n",
       "    this.rubberband_canvas.addEventListener('contextmenu', function (_e) {\n",
       "        event.preventDefault();\n",
       "        return false;\n",
       "    });\n",
       "\n",
       "    function set_focus() {\n",
       "        canvas.focus();\n",
       "        canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    window.setTimeout(set_focus, 100);\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function () {\n",
       "    var fig = this;\n",
       "\n",
       "    var toolbar = document.createElement('div');\n",
       "    toolbar.classList = 'mpl-toolbar';\n",
       "    this.root.appendChild(toolbar);\n",
       "\n",
       "    function on_click_closure(name) {\n",
       "        return function (_event) {\n",
       "            return fig.toolbar_button_onclick(name);\n",
       "        };\n",
       "    }\n",
       "\n",
       "    function on_mouseover_closure(tooltip) {\n",
       "        return function (event) {\n",
       "            if (!event.currentTarget.disabled) {\n",
       "                return fig.toolbar_button_onmouseover(tooltip);\n",
       "            }\n",
       "        };\n",
       "    }\n",
       "\n",
       "    fig.buttons = {};\n",
       "    var buttonGroup = document.createElement('div');\n",
       "    buttonGroup.classList = 'mpl-button-group';\n",
       "    for (var toolbar_ind in mpl.toolbar_items) {\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) {\n",
       "            /* Instead of a spacer, we start a new button group. */\n",
       "            if (buttonGroup.hasChildNodes()) {\n",
       "                toolbar.appendChild(buttonGroup);\n",
       "            }\n",
       "            buttonGroup = document.createElement('div');\n",
       "            buttonGroup.classList = 'mpl-button-group';\n",
       "            continue;\n",
       "        }\n",
       "\n",
       "        var button = (fig.buttons[name] = document.createElement('button'));\n",
       "        button.classList = 'mpl-widget';\n",
       "        button.setAttribute('role', 'button');\n",
       "        button.setAttribute('aria-disabled', 'false');\n",
       "        button.addEventListener('click', on_click_closure(method_name));\n",
       "        button.addEventListener('mouseover', on_mouseover_closure(tooltip));\n",
       "\n",
       "        var icon_img = document.createElement('img');\n",
       "        icon_img.src = '_images/' + image + '.png';\n",
       "        icon_img.srcset = '_images/' + image + '_large.png 2x';\n",
       "        icon_img.alt = tooltip;\n",
       "        button.appendChild(icon_img);\n",
       "\n",
       "        buttonGroup.appendChild(button);\n",
       "    }\n",
       "\n",
       "    if (buttonGroup.hasChildNodes()) {\n",
       "        toolbar.appendChild(buttonGroup);\n",
       "    }\n",
       "\n",
       "    var fmt_picker = document.createElement('select');\n",
       "    fmt_picker.classList = 'mpl-widget';\n",
       "    toolbar.appendChild(fmt_picker);\n",
       "    this.format_dropdown = fmt_picker;\n",
       "\n",
       "    for (var ind in mpl.extensions) {\n",
       "        var fmt = mpl.extensions[ind];\n",
       "        var option = document.createElement('option');\n",
       "        option.selected = fmt === mpl.default_extension;\n",
       "        option.innerHTML = fmt;\n",
       "        fmt_picker.appendChild(option);\n",
       "    }\n",
       "\n",
       "    var status_bar = document.createElement('span');\n",
       "    status_bar.classList = 'mpl-message';\n",
       "    toolbar.appendChild(status_bar);\n",
       "    this.message = status_bar;\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.request_resize = function (x_pixels, y_pixels) {\n",
       "    // Request matplotlib to resize the figure. Matplotlib will then trigger a resize in the client,\n",
       "    // which will in turn request a refresh of the image.\n",
       "    this.send_message('resize', { width: x_pixels, height: y_pixels });\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.send_message = function (type, properties) {\n",
       "    properties['type'] = type;\n",
       "    properties['figure_id'] = this.id;\n",
       "    this.ws.send(JSON.stringify(properties));\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.send_draw_message = function () {\n",
       "    if (!this.waiting) {\n",
       "        this.waiting = true;\n",
       "        this.ws.send(JSON.stringify({ type: 'draw', figure_id: this.id }));\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_save = function (fig, _msg) {\n",
       "    var format_dropdown = fig.format_dropdown;\n",
       "    var format = format_dropdown.options[format_dropdown.selectedIndex].value;\n",
       "    fig.ondownload(fig, format);\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_resize = function (fig, msg) {\n",
       "    var size = msg['size'];\n",
       "    if (size[0] !== fig.canvas.width || size[1] !== fig.canvas.height) {\n",
       "        fig._resize_canvas(size[0], size[1], msg['forward']);\n",
       "        fig.send_message('refresh', {});\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_rubberband = function (fig, msg) {\n",
       "    var x0 = msg['x0'] / fig.ratio;\n",
       "    var y0 = (fig.canvas.height - msg['y0']) / fig.ratio;\n",
       "    var x1 = msg['x1'] / fig.ratio;\n",
       "    var y1 = (fig.canvas.height - msg['y1']) / fig.ratio;\n",
       "    x0 = Math.floor(x0) + 0.5;\n",
       "    y0 = Math.floor(y0) + 0.5;\n",
       "    x1 = Math.floor(x1) + 0.5;\n",
       "    y1 = Math.floor(y1) + 0.5;\n",
       "    var min_x = Math.min(x0, x1);\n",
       "    var min_y = Math.min(y0, y1);\n",
       "    var width = Math.abs(x1 - x0);\n",
       "    var height = Math.abs(y1 - y0);\n",
       "\n",
       "    fig.rubberband_context.clearRect(\n",
       "        0,\n",
       "        0,\n",
       "        fig.canvas.width / fig.ratio,\n",
       "        fig.canvas.height / fig.ratio\n",
       "    );\n",
       "\n",
       "    fig.rubberband_context.strokeRect(min_x, min_y, width, height);\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_figure_label = function (fig, msg) {\n",
       "    // Updates the figure title.\n",
       "    fig.header.textContent = msg['label'];\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_cursor = function (fig, msg) {\n",
       "    var cursor = msg['cursor'];\n",
       "    switch (cursor) {\n",
       "        case 0:\n",
       "            cursor = 'pointer';\n",
       "            break;\n",
       "        case 1:\n",
       "            cursor = 'default';\n",
       "            break;\n",
       "        case 2:\n",
       "            cursor = 'crosshair';\n",
       "            break;\n",
       "        case 3:\n",
       "            cursor = 'move';\n",
       "            break;\n",
       "    }\n",
       "    fig.rubberband_canvas.style.cursor = cursor;\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_message = function (fig, msg) {\n",
       "    fig.message.textContent = msg['message'];\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_draw = function (fig, _msg) {\n",
       "    // Request the server to send over a new figure.\n",
       "    fig.send_draw_message();\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_image_mode = function (fig, msg) {\n",
       "    fig.image_mode = msg['mode'];\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_history_buttons = function (fig, msg) {\n",
       "    for (var key in msg) {\n",
       "        if (!(key in fig.buttons)) {\n",
       "            continue;\n",
       "        }\n",
       "        fig.buttons[key].disabled = !msg[key];\n",
       "        fig.buttons[key].setAttribute('aria-disabled', !msg[key]);\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_navigate_mode = function (fig, msg) {\n",
       "    if (msg['mode'] === 'PAN') {\n",
       "        fig.buttons['Pan'].classList.add('active');\n",
       "        fig.buttons['Zoom'].classList.remove('active');\n",
       "    } else if (msg['mode'] === 'ZOOM') {\n",
       "        fig.buttons['Pan'].classList.remove('active');\n",
       "        fig.buttons['Zoom'].classList.add('active');\n",
       "    } else {\n",
       "        fig.buttons['Pan'].classList.remove('active');\n",
       "        fig.buttons['Zoom'].classList.remove('active');\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function () {\n",
       "    // Called whenever the canvas gets updated.\n",
       "    this.send_message('ack', {});\n",
       "};\n",
       "\n",
       "// A function to construct a web socket function for onmessage handling.\n",
       "// Called in the figure constructor.\n",
       "mpl.figure.prototype._make_on_message_function = function (fig) {\n",
       "    return function socket_on_message(evt) {\n",
       "        if (evt.data instanceof Blob) {\n",
       "            /* FIXME: We get \"Resource interpreted as Image but\n",
       "             * transferred with MIME type text/plain:\" errors on\n",
       "             * Chrome.  But how to set the MIME type?  It doesn't seem\n",
       "             * to be part of the websocket stream */\n",
       "            evt.data.type = 'image/png';\n",
       "\n",
       "            /* Free the memory for the previous frames */\n",
       "            if (fig.imageObj.src) {\n",
       "                (window.URL || window.webkitURL).revokeObjectURL(\n",
       "                    fig.imageObj.src\n",
       "                );\n",
       "            }\n",
       "\n",
       "            fig.imageObj.src = (window.URL || window.webkitURL).createObjectURL(\n",
       "                evt.data\n",
       "            );\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        } else if (\n",
       "            typeof evt.data === 'string' &&\n",
       "            evt.data.slice(0, 21) === 'data:image/png;base64'\n",
       "        ) {\n",
       "            fig.imageObj.src = evt.data;\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        var msg = JSON.parse(evt.data);\n",
       "        var msg_type = msg['type'];\n",
       "\n",
       "        // Call the  \"handle_{type}\" callback, which takes\n",
       "        // the figure and JSON message as its only arguments.\n",
       "        try {\n",
       "            var callback = fig['handle_' + msg_type];\n",
       "        } catch (e) {\n",
       "            console.log(\n",
       "                \"No handler for the '\" + msg_type + \"' message type: \",\n",
       "                msg\n",
       "            );\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        if (callback) {\n",
       "            try {\n",
       "                // console.log(\"Handling '\" + msg_type + \"' message: \", msg);\n",
       "                callback(fig, msg);\n",
       "            } catch (e) {\n",
       "                console.log(\n",
       "                    \"Exception inside the 'handler_\" + msg_type + \"' callback:\",\n",
       "                    e,\n",
       "                    e.stack,\n",
       "                    msg\n",
       "                );\n",
       "            }\n",
       "        }\n",
       "    };\n",
       "};\n",
       "\n",
       "// from http://stackoverflow.com/questions/1114465/getting-mouse-location-in-canvas\n",
       "mpl.findpos = function (e) {\n",
       "    //this section is from http://www.quirksmode.org/js/events_properties.html\n",
       "    var targ;\n",
       "    if (!e) {\n",
       "        e = window.event;\n",
       "    }\n",
       "    if (e.target) {\n",
       "        targ = e.target;\n",
       "    } else if (e.srcElement) {\n",
       "        targ = e.srcElement;\n",
       "    }\n",
       "    if (targ.nodeType === 3) {\n",
       "        // defeat Safari bug\n",
       "        targ = targ.parentNode;\n",
       "    }\n",
       "\n",
       "    // pageX,Y are the mouse positions relative to the document\n",
       "    var boundingRect = targ.getBoundingClientRect();\n",
       "    var x = e.pageX - (boundingRect.left + document.body.scrollLeft);\n",
       "    var y = e.pageY - (boundingRect.top + document.body.scrollTop);\n",
       "\n",
       "    return { x: x, y: y };\n",
       "};\n",
       "\n",
       "/*\n",
       " * return a copy of an object with only non-object keys\n",
       " * we need this to avoid circular references\n",
       " * http://stackoverflow.com/a/24161582/3208463\n",
       " */\n",
       "function simpleKeys(original) {\n",
       "    return Object.keys(original).reduce(function (obj, key) {\n",
       "        if (typeof original[key] !== 'object') {\n",
       "            obj[key] = original[key];\n",
       "        }\n",
       "        return obj;\n",
       "    }, {});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.mouse_event = function (event, name) {\n",
       "    var canvas_pos = mpl.findpos(event);\n",
       "\n",
       "    if (name === 'button_press') {\n",
       "        this.canvas.focus();\n",
       "        this.canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    var x = canvas_pos.x * this.ratio;\n",
       "    var y = canvas_pos.y * this.ratio;\n",
       "\n",
       "    this.send_message(name, {\n",
       "        x: x,\n",
       "        y: y,\n",
       "        button: event.button,\n",
       "        step: event.step,\n",
       "        guiEvent: simpleKeys(event),\n",
       "    });\n",
       "\n",
       "    /* This prevents the web browser from automatically changing to\n",
       "     * the text insertion cursor when the button is pressed.  We want\n",
       "     * to control all of the cursor setting manually through the\n",
       "     * 'cursor' event from matplotlib */\n",
       "    event.preventDefault();\n",
       "    return false;\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function (_event, _name) {\n",
       "    // Handle any extra behaviour associated with a key event\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.key_event = function (event, name) {\n",
       "    // Prevent repeat events\n",
       "    if (name === 'key_press') {\n",
       "        if (event.which === this._key) {\n",
       "            return;\n",
       "        } else {\n",
       "            this._key = event.which;\n",
       "        }\n",
       "    }\n",
       "    if (name === 'key_release') {\n",
       "        this._key = null;\n",
       "    }\n",
       "\n",
       "    var value = '';\n",
       "    if (event.ctrlKey && event.which !== 17) {\n",
       "        value += 'ctrl+';\n",
       "    }\n",
       "    if (event.altKey && event.which !== 18) {\n",
       "        value += 'alt+';\n",
       "    }\n",
       "    if (event.shiftKey && event.which !== 16) {\n",
       "        value += 'shift+';\n",
       "    }\n",
       "\n",
       "    value += 'k';\n",
       "    value += event.which.toString();\n",
       "\n",
       "    this._key_event_extra(event, name);\n",
       "\n",
       "    this.send_message(name, { key: value, guiEvent: simpleKeys(event) });\n",
       "    return false;\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onclick = function (name) {\n",
       "    if (name === 'download') {\n",
       "        this.handle_save(this, null);\n",
       "    } else {\n",
       "        this.send_message('toolbar_button', { name: name });\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onmouseover = function (tooltip) {\n",
       "    this.message.textContent = tooltip;\n",
       "};\n",
       "mpl.toolbar_items = [[\"Home\", \"Reset original view\", \"fa fa-home icon-home\", \"home\"], [\"Back\", \"Back to previous view\", \"fa fa-arrow-left icon-arrow-left\", \"back\"], [\"Forward\", \"Forward to next view\", \"fa fa-arrow-right icon-arrow-right\", \"forward\"], [\"\", \"\", \"\", \"\"], [\"Pan\", \"Left button pans, Right button zooms\\nx/y fixes axis, CTRL fixes aspect\", \"fa fa-arrows icon-move\", \"pan\"], [\"Zoom\", \"Zoom to rectangle\\nx/y fixes axis, CTRL fixes aspect\", \"fa fa-square-o icon-check-empty\", \"zoom\"], [\"\", \"\", \"\", \"\"], [\"Download\", \"Download plot\", \"fa fa-floppy-o icon-save\", \"download\"]];\n",
       "\n",
       "mpl.extensions = [\"eps\", \"jpeg\", \"pdf\", \"png\", \"ps\", \"raw\", \"svg\", \"tif\"];\n",
       "\n",
       "mpl.default_extension = \"png\";/* global mpl */\n",
       "\n",
       "var comm_websocket_adapter = function (comm) {\n",
       "    // Create a \"websocket\"-like object which calls the given IPython comm\n",
       "    // object with the appropriate methods. Currently this is a non binary\n",
       "    // socket, so there is still some room for performance tuning.\n",
       "    var ws = {};\n",
       "\n",
       "    ws.close = function () {\n",
       "        comm.close();\n",
       "    };\n",
       "    ws.send = function (m) {\n",
       "        //console.log('sending', m);\n",
       "        comm.send(m);\n",
       "    };\n",
       "    // Register the callback with on_msg.\n",
       "    comm.on_msg(function (msg) {\n",
       "        //console.log('receiving', msg['content']['data'], msg);\n",
       "        // Pass the mpl event to the overridden (by mpl) onmessage function.\n",
       "        ws.onmessage(msg['content']['data']);\n",
       "    });\n",
       "    return ws;\n",
       "};\n",
       "\n",
       "mpl.mpl_figure_comm = function (comm, msg) {\n",
       "    // This is the function which gets called when the mpl process\n",
       "    // starts-up an IPython Comm through the \"matplotlib\" channel.\n",
       "\n",
       "    var id = msg.content.data.id;\n",
       "    // Get hold of the div created by the display call when the Comm\n",
       "    // socket was opened in Python.\n",
       "    var element = document.getElementById(id);\n",
       "    var ws_proxy = comm_websocket_adapter(comm);\n",
       "\n",
       "    function ondownload(figure, _format) {\n",
       "        window.open(figure.canvas.toDataURL());\n",
       "    }\n",
       "\n",
       "    var fig = new mpl.figure(id, ws_proxy, ondownload, element);\n",
       "\n",
       "    // Call onopen now - mpl needs it, as it is assuming we've passed it a real\n",
       "    // web socket which is closed, not our websocket->open comm proxy.\n",
       "    ws_proxy.onopen();\n",
       "\n",
       "    fig.parent_element = element;\n",
       "    fig.cell_info = mpl.find_output_cell(\"<div id='\" + id + \"'></div>\");\n",
       "    if (!fig.cell_info) {\n",
       "        console.error('Failed to find cell for figure', id, fig);\n",
       "        return;\n",
       "    }\n",
       "    fig.cell_info[0].output_area.element.one(\n",
       "        'cleared',\n",
       "        { fig: fig },\n",
       "        fig._remove_fig_handler\n",
       "    );\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_close = function (fig, msg) {\n",
       "    var width = fig.canvas.width / fig.ratio;\n",
       "    fig.cell_info[0].output_area.element.off(\n",
       "        'cleared',\n",
       "        fig._remove_fig_handler\n",
       "    );\n",
       "\n",
       "    // Update the output cell to use the data from the current canvas.\n",
       "    fig.push_to_output();\n",
       "    var dataURL = fig.canvas.toDataURL();\n",
       "    // Re-enable the keyboard manager in IPython - without this line, in FF,\n",
       "    // the notebook keyboard shortcuts fail.\n",
       "    IPython.keyboard_manager.enable();\n",
       "    fig.parent_element.innerHTML =\n",
       "        '<img src=\"' + dataURL + '\" width=\"' + width + '\">';\n",
       "    fig.close_ws(fig, msg);\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.close_ws = function (fig, msg) {\n",
       "    fig.send_message('closing', msg);\n",
       "    // fig.ws.close()\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.push_to_output = function (_remove_interactive) {\n",
       "    // Turn the data on the canvas into data in the output cell.\n",
       "    var width = this.canvas.width / this.ratio;\n",
       "    var dataURL = this.canvas.toDataURL();\n",
       "    this.cell_info[1]['text/html'] =\n",
       "        '<img src=\"' + dataURL + '\" width=\"' + width + '\">';\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function () {\n",
       "    // Tell IPython that the notebook contents must change.\n",
       "    IPython.notebook.set_dirty(true);\n",
       "    this.send_message('ack', {});\n",
       "    var fig = this;\n",
       "    // Wait a second, then push the new image to the DOM so\n",
       "    // that it is saved nicely (might be nice to debounce this).\n",
       "    setTimeout(function () {\n",
       "        fig.push_to_output();\n",
       "    }, 1000);\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function () {\n",
       "    var fig = this;\n",
       "\n",
       "    var toolbar = document.createElement('div');\n",
       "    toolbar.classList = 'btn-toolbar';\n",
       "    this.root.appendChild(toolbar);\n",
       "\n",
       "    function on_click_closure(name) {\n",
       "        return function (_event) {\n",
       "            return fig.toolbar_button_onclick(name);\n",
       "        };\n",
       "    }\n",
       "\n",
       "    function on_mouseover_closure(tooltip) {\n",
       "        return function (event) {\n",
       "            if (!event.currentTarget.disabled) {\n",
       "                return fig.toolbar_button_onmouseover(tooltip);\n",
       "            }\n",
       "        };\n",
       "    }\n",
       "\n",
       "    fig.buttons = {};\n",
       "    var buttonGroup = document.createElement('div');\n",
       "    buttonGroup.classList = 'btn-group';\n",
       "    var button;\n",
       "    for (var toolbar_ind in mpl.toolbar_items) {\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) {\n",
       "            /* Instead of a spacer, we start a new button group. */\n",
       "            if (buttonGroup.hasChildNodes()) {\n",
       "                toolbar.appendChild(buttonGroup);\n",
       "            }\n",
       "            buttonGroup = document.createElement('div');\n",
       "            buttonGroup.classList = 'btn-group';\n",
       "            continue;\n",
       "        }\n",
       "\n",
       "        button = fig.buttons[name] = document.createElement('button');\n",
       "        button.classList = 'btn btn-default';\n",
       "        button.href = '#';\n",
       "        button.title = name;\n",
       "        button.innerHTML = '<i class=\"fa ' + image + ' fa-lg\"></i>';\n",
       "        button.addEventListener('click', on_click_closure(method_name));\n",
       "        button.addEventListener('mouseover', on_mouseover_closure(tooltip));\n",
       "        buttonGroup.appendChild(button);\n",
       "    }\n",
       "\n",
       "    if (buttonGroup.hasChildNodes()) {\n",
       "        toolbar.appendChild(buttonGroup);\n",
       "    }\n",
       "\n",
       "    // Add the status bar.\n",
       "    var status_bar = document.createElement('span');\n",
       "    status_bar.classList = 'mpl-message pull-right';\n",
       "    toolbar.appendChild(status_bar);\n",
       "    this.message = status_bar;\n",
       "\n",
       "    // Add the close button to the window.\n",
       "    var buttongrp = document.createElement('div');\n",
       "    buttongrp.classList = 'btn-group inline pull-right';\n",
       "    button = document.createElement('button');\n",
       "    button.classList = 'btn btn-mini btn-primary';\n",
       "    button.href = '#';\n",
       "    button.title = 'Stop Interaction';\n",
       "    button.innerHTML = '<i class=\"fa fa-power-off icon-remove icon-large\"></i>';\n",
       "    button.addEventListener('click', function (_evt) {\n",
       "        fig.handle_close(fig, {});\n",
       "    });\n",
       "    button.addEventListener(\n",
       "        'mouseover',\n",
       "        on_mouseover_closure('Stop Interaction')\n",
       "    );\n",
       "    buttongrp.appendChild(button);\n",
       "    var titlebar = this.root.querySelector('.ui-dialog-titlebar');\n",
       "    titlebar.insertBefore(buttongrp, titlebar.firstChild);\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._remove_fig_handler = function (event) {\n",
       "    var fig = event.data.fig;\n",
       "    fig.close_ws(fig, {});\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function (el) {\n",
       "    el.style.boxSizing = 'content-box'; // override notebook setting of border-box.\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function (el) {\n",
       "    // this is important to make the div 'focusable\n",
       "    el.setAttribute('tabindex', 0);\n",
       "    // reach out to IPython and tell the keyboard manager to turn it's self\n",
       "    // off when our div gets focus\n",
       "\n",
       "    // location in version 3\n",
       "    if (IPython.notebook.keyboard_manager) {\n",
       "        IPython.notebook.keyboard_manager.register_events(el);\n",
       "    } else {\n",
       "        // location in version 2\n",
       "        IPython.keyboard_manager.register_events(el);\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function (event, _name) {\n",
       "    var manager = IPython.notebook.keyboard_manager;\n",
       "    if (!manager) {\n",
       "        manager = IPython.keyboard_manager;\n",
       "    }\n",
       "\n",
       "    // Check for shift+enter\n",
       "    if (event.shiftKey && event.which === 13) {\n",
       "        this.canvas_div.blur();\n",
       "        // select the cell after this one\n",
       "        var index = IPython.notebook.find_cell_index(this.cell_info[0]);\n",
       "        IPython.notebook.select(index + 1);\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_save = function (fig, _msg) {\n",
       "    fig.ondownload(fig, null);\n",
       "};\n",
       "\n",
       "mpl.find_output_cell = function (html_output) {\n",
       "    // Return the cell and output element which can be found *uniquely* in the notebook.\n",
       "    // Note - this is a bit hacky, but it is done because the \"notebook_saving.Notebook\"\n",
       "    // IPython event is triggered only after the cells have been serialised, which for\n",
       "    // our purposes (turning an active figure into a static one), is too late.\n",
       "    var cells = IPython.notebook.get_cells();\n",
       "    var ncells = cells.length;\n",
       "    for (var i = 0; i < ncells; i++) {\n",
       "        var cell = cells[i];\n",
       "        if (cell.cell_type === 'code') {\n",
       "            for (var j = 0; j < cell.output_area.outputs.length; j++) {\n",
       "                var data = cell.output_area.outputs[j];\n",
       "                if (data.data) {\n",
       "                    // IPython >= 3 moved mimebundle to data attribute of output\n",
       "                    data = data.data;\n",
       "                }\n",
       "                if (data['text/html'] === html_output) {\n",
       "                    return [cell, data, j];\n",
       "                }\n",
       "            }\n",
       "        }\n",
       "    }\n",
       "};\n",
       "\n",
       "// Register the function which deals with the matplotlib target/channel.\n",
       "// The kernel may be null if the page has been refreshed.\n",
       "if (IPython.notebook.kernel !== null) {\n",
       "    IPython.notebook.kernel.comm_manager.register_target(\n",
       "        'matplotlib',\n",
       "        mpl.mpl_figure_comm\n",
       "    );\n",
       "}\n"
      ],
      "text/plain": [
       "<IPython.core.display.Javascript object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<img src=\"data:image/png;base64,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\" width=\"500\">"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "No handles with labels found to put in legend.\n"
     ]
    }
   ],
   "source": [
    "fig, ax = plt.subplots(3, 1, tight_layout = True,\n",
    "                       sharex = True, figsize=(5,6),\n",
    "                       gridspec_kw={'height_ratios': [3, 3,4]})\n",
    "Plot.xAxis = \"keV\"\n",
    "Plot.background = True\n",
    "Plot.add = True # to show spectral components\n",
    "Plot(\"data\")\n",
    "(x_label, y_label, title) = Plot.labels()\n",
    "\n",
    "\n",
    "#mean_bkg = np.empty((en.shape[0], 0))\n",
    "\n",
    "_ax = ax[1]\n",
    "\n",
    "\n",
    "\n",
    "for _s in [1,2,3]:\n",
    "    en = np.array(Plot.x(_s))\n",
    "    en_err = np.array(Plot.xErr(_s))\n",
    "    _rate = np.array(Plot.y(_s))\n",
    "    _rate_err = np.array(Plot.yErr(_s))\n",
    "    _ax.errorbar(en, _rate, \n",
    "                 xerr = en_err, yerr = _rate_err,\n",
    "                 color = f'C{_s}', ls='', marker='.')\n",
    "    _model = np.array(Plot.model(_s))\n",
    "    _ax.plot(en, _model, color = f'C{_s}', alpha=1)\n",
    "    \n",
    "_ax.set_ylabel(f'{y_label}')\n",
    "_ax.grid()\n",
    "_ax.set_yscale('log')\n",
    "#_ax.set_ylim(bottom = 1e-5)\n",
    "#_ax.set_ylim(0,0.08)\n",
    "_ax.set_xlim(2.0,7.0)\n",
    "\n",
    "#mean_bkg = np.append(mean_bkg, \n",
    "#                     np.expand_dims(np.array(Plot.backgroundVals(1)), axis=1), axis=1)\n",
    "#\n",
    "#_ax.step(en, np.mean(mean_bkg, axis=1), color='k', label='Mean bkg',       \n",
    "#           where='mid')\n",
    "\n",
    "_ax = ax[2]\n",
    "for _s in [1,2,3]:\n",
    "    en = np.array(Plot.x(_s))\n",
    "    en_err = np.array(Plot.xErr(_s))\n",
    "    _rate = np.array(Plot.y(_s))\n",
    "    _rate_err = np.array(Plot.yErr(_s))\n",
    "    _model = np.array(Plot.model(_s))\n",
    "    _ax.errorbar(en, (_rate-_model)/_rate_err, \n",
    "                 xerr = en_err, yerr = _rate_err/_rate_err,\n",
    "                  color = f'C{_s}', ls='', marker='.')\n",
    "_ax.axhline(0, color = 'k', ls = '--')\n",
    "\n",
    "_ax.set_xlabel(f'{x_label}')\n",
    "_ax.set_ylabel('(data-model)/error')\n",
    "_ax.grid()\n",
    "#_ax.set_ylim(-8, 8)\n",
    "    \n",
    "\n",
    "\n",
    "#for i, _l in zip(range(2), ['bbody_1', 'bbody_2#']):\n",
    "#    # The sum of the two components is the model\n",
    "#    _det = 1\n",
    "#    _comp = Plot.addComp(i+1, 1, 1)\n",
    "#    ax[1].plot(en, _comp, lw = 1, color= 'gray', ls = ['--', ':'][i],\n",
    "#               label = _l)\n",
    "\n",
    "ax[1].legend()\n",
    "\n",
    "add_ax_model_pars(ax[0],6)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

